NASIM: Revealing the low surface brightness Universe from legacy VISTA data

Near-infrared imaging is a powerful technique in observational astronomy, but the bright background, primarily from the Earth\'s atmosphere, makes the detection of faint features particularly challenging. To recover low surface brightness (LSB) structures in such data, we present NASIM (Near-infrared Automated low Surface brightness reduction In Maneage), a fully automated and reproducible data reduction pipeline optimised for VISTA/VIRCAM observations. NASIM builds on GNU Astronomy Utilities (Gnuastro) to effectively remove large-scale instrumental artefacts while preserving faint, diffuse emission. As a key science application, we focus on deep Ks-band observations of the Euclid Deep Field South (KEDFS), one of the deepest VISTA/VIRCAM datasets and a high-priority field for synergy with current and future facilities, including Euclid, JWST, LSST, Roman, Spitzer, and ALMA. With VIRCAM no longer operational, KEDFS now stands as a unique legacy dataset. We release selected tiles from the KEDFS survey and highlight science cases, including galaxy outskirts, LSB galaxies, and intracluster light, that demonstrate NASIM\'s ability to recover diffuse structures. A direct comparison with conventional VISTA data reduction pipelines demonstrates the advantages of NASIM in preserving diffuse emission without compromising compact source detection. All quantitative results presented in this paper are fully reproducible with Maneage (commit 4d32667).

==> reproduce/analysis/bash/eso-query-EDFS_1_1.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/67f2e0c8-3d8f-417e-a522-f5319a2456e0
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:47:56.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:50:36.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:18:01.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:20:31.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:08:57.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:26:43.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:32:21.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:29:25.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:46:06.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:52:19.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:21:16.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:25:27.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:21:13.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:36:25.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:16:06.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:11:35.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:33:49.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:56:28.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:39:05.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:18:18.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:12:02.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:00:36.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:50:59.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:53:15.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:04:48.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:34:40.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:06:09.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:33:52.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:47:52.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:47:52.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:33:10.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:53:06.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:54:49.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:59:11.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:58:02.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:02:59.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:01:14.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:51:12.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:22:01.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:25:34.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:05:22.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:46:47.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:52:15.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:21:08.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:26:58.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:26:16.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:35:13.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:01:50.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:30:57.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:32:28.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:09:15.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:44:04.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:49:34.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:37:36.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:02:36.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:40:14.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:46:32.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:16:24.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:08:38.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:24:39.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:19:09.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:15:36.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:13:05.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:32:11.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:59:02.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:47:22.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:04:24.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:43:53.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:44:02.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:12:20.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:07:05.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:21:02.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:49:40.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:19:24.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:17:06.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:39:35.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:05:30.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:37:04.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:19:47.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:01:57.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:00:28.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:19:05.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:04:50.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:13:49.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:27:03.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:42:26.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:38:42.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:15:46.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:43:17.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:14:36.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:53:50.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:38:25.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:17:48.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:15:48.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:21:37.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:37:53.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:45:33.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:09:57.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:09:20.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:29:39.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:36:53.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:33:22.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:43:08.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:24:49.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:14:47.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:32:18.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:50:48.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:07:30.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:57:26.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:16:43.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:29:13.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:44:09.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:51:52.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:30:31.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:15:24.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:22:43.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:00:43.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:30:57.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:54:31.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:04:01.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T02:57:03.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:21:13.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:29:21.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:36:32.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:06:22.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:33:33.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:34:33.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:49:15.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:10:21.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:34:21.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:32:48.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:37:38.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:35:11.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:43:02.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:35:40.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:17:49.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:06:47.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:04:08.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:10:16.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:59:23.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:07:08.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:52:32.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:05:27.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:57:10.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:08:10.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:56:08.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:05:56.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:14:06.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:48:10.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:55:09.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:49:16.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:19:58.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:30:26.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:33:42.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:23:34.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:20:13.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:08:05.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:19:38.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:53:38.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:44:23.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:17:56.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:34:54.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T07:17:00.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:19:15.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:42:18.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:45:49.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:40:01.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:54:59.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:28:48.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:53:10.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:01:55.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:55:03.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:16:19.552
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:25:08.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:26:08.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:22:12.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:22:00.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:31:27.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:11:16.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:10:23.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:00:33.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:46:52.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:41:54.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:25:45.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T02:55:42.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:16:29.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:24:50.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:55:08.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:57:05.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:00:34.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:23:54.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:26:35.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:21:31.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:07:09.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:11:29.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:25:14.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:52:06.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:53:52.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:40:10.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:02:33.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:17:38.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:58:36.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:12:22.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:50:47.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:10:44.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:48:24.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:29:34.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:34:56.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:11:51.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:29:25.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:49:13.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:02:21.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:41:25.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:39:43.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:56:21.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:59:15.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:19:22.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:55:51.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:04:31.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:53:41.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:57:51.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:10:54.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:03:03.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:48:12.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:57:49.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:38:19.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:33:42.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:36:14.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:19:43.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:10:56.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:34:51.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:13:44.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:14:25.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:46:48.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:03:11.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:17:54.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:41:36.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:30:43.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:44:03.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:31:52.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:58:51.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:58:17.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:04:29.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:52:30.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:39:12.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:59:38.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:59:23.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:53:33.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:07:28.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:14:12.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:18:23.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:55:20.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:44:38.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:45:24.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:58:34.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:46:01.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:29:38.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:15:08.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:00:39.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:55:38.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:50:35.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:41:45.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:03:16.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:05:47.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:26:33.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:16:26.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:55:10.665
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:27:27.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:36:10.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:15:27.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:28:22.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:59:52.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:49:45.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:25:23.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:05:12.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:31:29.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:05:28.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:06:49.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:56:39.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:08:36.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:22:45.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:11:40.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:57:45.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:49:14.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:38:15.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:11:39.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:31:46.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:40:35.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:28:03.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:24:26.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:20:48.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:57:45.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:59:54.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:33:12.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:40:05.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:06:15.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:51:05.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:31:38.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:08:57.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:52:27.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:24:04.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:13:13.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:29:17.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:27:27.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:49:29.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:52:40.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:37:12.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:43:40.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:32:17.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:45:13.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:00:43.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:39:47.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:38:50.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:42:39.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:16:46.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:59:21.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:25:24.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:51:53.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:49:32.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:11:42.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:22:23.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:07:54.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:37:47.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:02:33.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:57:18.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:03:47.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:48:45.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:38:46.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:37:37.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:43:18.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:18:39.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:35:45.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:08:00.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:30:16.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:28:07.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:05:48.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:54:01.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:32:47.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:10:36.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:56:27.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:12:34.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:23:32.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:06:49.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:22:35.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:53:30.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:51:07.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T02:59:48.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:37:23.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:17:35.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:40:20.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:40:10.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:20:14.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:38:56.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:48:08.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:46:38.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:45:57.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:20:40.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:41:03.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:02:00.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:44:26.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:24:37.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:48:23.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:49:53.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:36:19.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:00:10.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:42:56.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:51:14.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:39:17.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:35:29.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:13:40.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:10:08.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:09:38.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:44:23.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:01:12.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:01:38.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:03:19.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:13:41.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:19:22.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:51:37.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:49:39.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:56:17.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:55:00.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:25:59.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:50:57.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:41:28.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:14:05.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:13:21.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:05:50.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:37:39.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:15:58.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:56:30.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:35:33.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:48:18.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:25:27.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:29:07.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:43:17.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:08:51.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:51:56.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:19:55.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:42:37.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:17:05.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:40:04.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:54:46.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:23:08.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:48:39.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:50:00.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:03:32.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:10:49.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:04:28.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:25:58.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:41:00.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:09:04.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:55:45.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:57:48.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:15:59.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:59:09.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:09:57.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:34:11.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:44:44.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:33:23.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:30:39.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:00:20.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:29:39.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:32:15.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:47:00.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:24:08.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:53:50.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:45:19.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:19:16.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:54:51.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:03:11.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:24:26.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T02:59:21.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:08:29.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:50:35.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:36:03.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:20:03.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:30:57.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:03:06.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:24:50.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:04:35.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:54:35.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:11:15.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:02:14.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:16:57.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:45:16.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:22:07.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:47:08.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:30:59.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:03:34.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:28:10.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:32:16.665
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:40:29.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:19:14.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:19:55.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:11:11.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:15:32.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:10:25.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:18:35.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:12:32.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:28:03.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:47:28.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:26:44.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:33:39.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:16:36.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:56:24.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:21:54.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:30:45.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:26:20.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:26:50.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:28:46.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:43:26.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:14:53.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:55:55.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:15:02.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:23:55.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:44:28.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:43:59.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:40:05.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:39:58.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:57:16.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:15:17.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:45:17.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:13:51.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:47:20.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:41:19.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:44:38.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:09:54.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:13:36.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:09:56.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:41:57.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:32:09.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:41:19.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:26:09.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:22:50.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:19:36.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:18:27.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:47:53.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:25:25.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:14:58.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:49:27.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:25:25.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:37:45.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:35:49.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:13:04.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:14:17.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:01:21.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:08:47.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:37:30.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:06:43.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:45:42.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:01:29.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:50:33.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:01:47.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:50:10.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:58:00.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:00:59.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:02:45.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:20:53.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:42:41.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:03:22.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:12:50.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:42:44.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:07:10.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:13:18.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:27:36.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:17:15.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-29T23:53:11.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:49:41.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:38:50.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:06:42.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:30:19.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:41:51.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:51:36.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:36:21.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:47:14.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:18:53.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:26:52.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:23:06.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:09:24.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:42:44.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:23:39.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:25:35.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:59:53.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:37:22.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:27:54.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:18:28.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:46:38.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:14:23.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:32:02.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:49:24.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:24:57.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:24:03.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:05:50.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:28:19.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:17:19.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:02:38.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:26:55.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:22:13.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:51:46.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:21:28.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:30:08.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:21:22.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:53:08.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:26:46.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:14:25.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:51:06.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:46:32.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:15:56.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:33:35.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:42:47.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:54:59.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:10:20.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:57:32.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:20:26.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:29:01.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:38:44.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:40:32.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:09:24.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:35:51.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:13:00.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T08:01:04.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:45:19.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:12:24.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:32:00.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:09:32.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:48:13.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:48:56.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:07:37.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:29:30.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:01:58.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:59:15.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:46:38.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:41:19.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:04:08.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:38:31.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:36:29.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:00:03.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:55:13.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:11:54.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:36:18.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:15:47.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:34:29.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:05:06.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:24:00.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:31:45.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:54:29.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:33:13.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:52:07.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:16:18.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T02:58:24.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:18:55.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:18:05.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:41:44.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:56:38.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:23:14.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:56:57.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:47:07.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:16:22.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:48:26.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:57:40.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:28:05.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:38:59.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:54:27.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:50:15.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:09:18.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:30:05.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:37:07.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:58:44.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:04:29.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:37:07.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:41:08.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:12:29.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:43:09.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:05:43.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:14:58.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:38:55.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:07:39.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:26:10.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:06:11.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:22:33.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:03:52.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:25:52.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:48:48.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:46:55.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:33:39.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:42:21.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:30:44.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:46:02.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:41:24.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:16:36.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:37:28.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:50:47.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:23:18.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:14:28.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:12:02.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:45:45.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:04:41.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:10:59.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:52:24.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:17:17.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:58:30.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:27:27.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:27:53.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:46:50.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:56:07.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:38:59.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:14:30.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:38:43.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:20:42.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:00:40.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:22:36.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:41:23.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T02:57:55.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:45:31.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:10:10.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:01:30.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:35:00.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:25:24.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:28:13.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:01:52.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:56:22.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:40:15.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:40:24.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:52:59.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:03:53.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:28:47.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:04:55.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:20:07.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:15:11.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:17:08.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:07:56.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:13:02.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:36:58.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:23:31.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:08:28.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:34:58.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:32:14.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:47:57.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:42:39.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:17:37.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:24:59.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:55:49.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:24:01.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:18:40.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:53:27.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:08:01.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:12:46.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:24:04.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T00:43:59.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:48:10.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T01:29:40.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:24:14.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:01:14.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T03:41:46.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:35:02.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:18:03.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:30:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:40:21.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:54:19.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:27:31.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:26:45.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:44:43.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:43:57.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:07:36.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:34:25.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T08:27:22.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:53:31.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T02:06:32.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:53:17.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:30:53.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:30:49.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:28:14.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:45:12.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:22:48.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:50:10.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T00:52:04.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T02:11:42.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T00:36:09.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:23:32.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T08:06:09.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:57:58.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:51:20.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:33:38.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:35:06.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T02:41:36.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:53:52.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T02:24:06.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T03:45:23.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T03:08:14.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T08:11:13.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T04:20:42.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T01:10:37.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T07:59:04.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T00:51:55.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:17:44.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:30:46.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:15:27.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:53:19.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:20:28.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:17:45.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T09:59:34.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:53:30.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:26:07.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:58:44.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:26:30.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:54:55.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:02.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:50:05.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:07:48.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-24T08:08:32.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:35:10.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:57:38.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:19:25.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:22:07.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:03:20.610
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:09:08.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:04:23.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:40:00.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T09:57:54.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:01.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:34:34.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:00:55.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:29:00.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:30:22.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:23:28.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:33:33.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:20:46.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:13:15.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:30.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:03:03.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:16:46.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:06:48.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:30:04.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:34:28.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:26.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:38:34.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-24T08:08:17.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:03:43.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:43.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:17:29.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:33:06.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:27:20.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:20:29.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:20:56.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:24:53.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:31.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:55.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-24T08:08:47.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:20:19.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:54:39.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:38:41.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:11:55.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:05.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:30:51.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:32:56.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:28:43.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:48.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:21:54.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:04.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:41.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:02:18.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:24:57.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:37:08.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:25:43.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:18:53.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:27:40.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:35:55.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:19:35.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:07:17.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:56:17.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:33:47.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:36.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:18.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T09:59:16.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:41:09.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:23:11.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T09:49:43.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:48:40.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:52:06.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:37:20.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:47.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:07:33.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:43:05.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:07:13.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:19:07.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:34:54.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:37:57.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:16:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:05:48.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:00:38.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:49:04.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:14:45.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T09:46:55.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T09:52:34.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:20.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:36:31.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:39:19.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T09:51:08.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:10:34.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:22:47.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:32:12.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:31:30.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:49.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:25:19.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:35.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:07:04.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:21:49.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:24:47.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-23T09:18:11.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:47:19.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:52:54.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:26:08.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:35:48.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:57:24.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:19.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T09:58:07.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-24T08:09:02.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:26:18.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:01:41.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:31:44.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-30T10:06:30.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-19T09:48:22.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:15.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:29:26.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:51:29.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:36.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-24T08:08:03.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:02:00.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:23:20.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:55:59.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:09.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-04-08T07:22:33.166
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-22T11:11:44.583
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-28T09:11:50.913
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-28T10:26:09.340
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T11:57:36.490
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-10-25T07:27:52.260
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_1_2.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/7708474f-d5a5-47d2-ab5c-68253489c4bf
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:04:34.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:14:14.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:43:04.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:15:58.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:39:33.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:18:22.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:47:39.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:30:31.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T02:59:41.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:24:05.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:41:47.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:16:04.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:32:09.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:27:09.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:26:49.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:21:48.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:25:51.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:06:15.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:27:35.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:41:15.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:48:58.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:40:15.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:37:44.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:21:13.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:14:37.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:01:57.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:18:48.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:49:40.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:21:49.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:30:19.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:24:03.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:34:07.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:29:19.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:08:33.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:57:37.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:38:59.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:50:03.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:52:55.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:42:41.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:20:30.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:59:03.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:40:04.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:37:43.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:10:52.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:34:33.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:58:56.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:47:15.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:28:03.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:00:49.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:03:24.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:41:36.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:32:03.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:41:31.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:09:33.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:36:21.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:48:12.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:25:21.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:00:23.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:37:39.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:15:24.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:13:59.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:36:02.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:29:52.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:09:10.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:59:06.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:05:12.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:43:26.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:23:57.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:13:47.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:02:10.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:01:09.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:06:23.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:32:07.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:57:43.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:52:12.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:11:42.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:52:22.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:26:42.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:52:52.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:01:20.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:24:47.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:20:14.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:14:16.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:30:52.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:19:44.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:49:39.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:20:30.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:47:00.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:07:37.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:30:31.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:53:46.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:11:09.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:30:10.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:47:06.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:31:34.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:00:34.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:59:19.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:58:47.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:10:37.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:33:32.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:01:38.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:45:36.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:25:30.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:55:21.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:05:54.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:04:38.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:11:56.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:55:06.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:29:11.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:39:17.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:46:17.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:44:06.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:43:26.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:43:49.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:24:01.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:45:41.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:52:12.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:50:59.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:02:31.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:11:31.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:18:35.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:44:11.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:56:43.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:01:02.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:40:46.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:17:08.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:19:43.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:21:01.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:02:28.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:38:47.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:11:17.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:43:06.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:15:35.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:57:29.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:18:24.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:40:35.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:21:21.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:15:56.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:56:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:50:23.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:22:32.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:38:57.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:52:40.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:50:18.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:32:56.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:37:47.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:49:57.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:52:34.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:02:21.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:48:59.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:19:19.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:12:29.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:28:08.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:36:54.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:44:20.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:07:44.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:32:28.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:04:56.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:03:14.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:09:58.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:07:33.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:19:09.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:33:32.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:09:56.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:39:49.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:00:00.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:29:14.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:32:14.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:11:14.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:48:24.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:45:18.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:42:10.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:45:24.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:18:29.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:56:10.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:54:41.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:26:31.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:33:56.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:52:17.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:34:47.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:01:54.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:05:05.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:04:38.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:40:11.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:51:20.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:37:33.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:55:44.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:06:18.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:39:05.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:03:58.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:32:09.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:15:50.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:28:23.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:12:51.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:00:18.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:35:06.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:16:43.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:52:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:49:22.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:57:46.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:45:48.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:14:12.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:22:38.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:35:15.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:29:30.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:30:32.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:06:01.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:28:08.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:10:23.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:53:33.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:18:22.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:34:02.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:34:51.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:18:55.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:21:20.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:42:08.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:08:48.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:31:38.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:56:39.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:19:19.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:27:16.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:22:47.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:35:13.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:24:07.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:09:17.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:59:14.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:25:34.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:10:17.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:37:33.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:33:39.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:34:59.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:40:16.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:40:19.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:31:31.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:07:13.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:51:41.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:42:58.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:44:47.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:24:50.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:25:30.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:53:35.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:37:42.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:14:45.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:47:10.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:23:58.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:59:17.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:02:22.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:03:17.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:29:45.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:07:15.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:40:45.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:11:37.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:51:43.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:07:58.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:06:10.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:33:50.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:51:34.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:37:11.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:19:57.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:37:33.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:43:58.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:53:31.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:06:02.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:33:28.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:28:51.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:50:49.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:56:37.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:57:29.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:26:54.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:44:30.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:07:43.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:21:12.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:54:00.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:53:53.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:58:23.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:04:43.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:26:48.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:39:24.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:40:25.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:13:03.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:24:09.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:53:33.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:49:03.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:17:15.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:59:51.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:22:35.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:33:28.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:17:54.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:54:24.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:41:20.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:27:56.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:29:17.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:55:25.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:53:00.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:16:24.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:41:46.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:42:59.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:54:20.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:54:19.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:01:52.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:35:35.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:51:27.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:15:32.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:49:32.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:35:46.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:18:01.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:15:33.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:11:21.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:27:11.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:00:35.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:58:00.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:05:10.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:08:38.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:52:03.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:09:01.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:16:44.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:14:23.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:02:15.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:22:38.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:40:00.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:17:02.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:48:21.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:55:00.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:37:28.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:22:42.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:44:11.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:15:23.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:38:04.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:48:35.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:08:56.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:51:04.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:47:56.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:55:14.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:19:40.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:44:26.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:53:24.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:52:06.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:45:21.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:26:36.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:05:15.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:06:45.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:57:59.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:01:41.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:49:04.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:44:38.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:36:07.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:03:14.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:17:07.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:25:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:25:17.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:10:38.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:29:21.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:17:35.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:15:56.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:28:34.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:46:53.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:17:09.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:22:46.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:14:05.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:29:29.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:24:10.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:13:30.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:44:29.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:36:45.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:28:32.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:42:26.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:15:48.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:51:11.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:07:48.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:39:44.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:36:33.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:45:42.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:36:11.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:57:03.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:17:27.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:27:32.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:27:51.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T02:58:23.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:38:24.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:34:42.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:25:44.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:31:08.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:11:26.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:24:18.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:58:22.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:54:03.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:25:15.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:07:03.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:48:14.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:05:15.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:46:20.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:30:45.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:14:35.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:47:38.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:09:50.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:14:28.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:21:26.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:19:55.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:43:28.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:28:08.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:47:58.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:08:04.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:04:41.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:30:49.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:03:15.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:00:18.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:54:13.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:45:15.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:26:09.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:01:37.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:58:31.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:20:16.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:04:22.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:08:12.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:37:05.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:50:41.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:28:26.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:54:05.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:09:53.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:26:40.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:21:10.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:03:18.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:38:25.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:08:39.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:27:30.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:58:54.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:43:29.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:53:01.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:13:57.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:21:26.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:35:38.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:49:51.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:49:44.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:09:59.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:50:52.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:50:49.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:03:46.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:31:10.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:02:39.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:55:32.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:10:01.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:22:42.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:12:53.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:25:09.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:05:55.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:34:16.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:13:19.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:09:52.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:49:35.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:26:54.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:11:45.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:41:45.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:34:50.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:35:53.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:32:21.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:00:27.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:10:01.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:49:34.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:36:57.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:15:07.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:47:39.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:49:29.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:36:38.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:59:17.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:07:19.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:55:20.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:47:22.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:27:57.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:58:09.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:16:57.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:53:40.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:49:50.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:45:56.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:57:59.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:05:58.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:23:07.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:10:07.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:38:50.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:54:14.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:54:50.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:27:59.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:55:42.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:32:21.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:03:04.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:24:36.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:41:04.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:21:06.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:13:01.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T04:59:04.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:40:27.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:07:24.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:56:24.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:08:38.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:45:46.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:39:03.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:22:06.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:44:45.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:11:09.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:40:50.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:45:41.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:07:17.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:48:00.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:31:12.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:45:47.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:48:29.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:51:25.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:12:50.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:11:58.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:36:14.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:13:10.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:04:35.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:09:05.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:07:20.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:17:09.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:15:46.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:09:07.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:57:11.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:11:19.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:05:43.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:17:52.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:54:56.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:26:53.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:13:15.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:08:44.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:36:25.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:56:00.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:29:27.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:59:29.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:19:49.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:24:10.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:30:37.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:25:32.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:50:54.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:12:09.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:59:29.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:24:12.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:03:05.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:56:42.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:04:24.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:10:13.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:26:05.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:43:06.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:39:25.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:41:45.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:01:07.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:24:26.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:10:41.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:48:40.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:46:04.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:12:27.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-12T23:58:42.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:15:16.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:02:57.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:14:50.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:20:08.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:42:05.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:03:39.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:43:24.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:56:09.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:18:36.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:15:17.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:36:09.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:36:26.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:23:25.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:21:36.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:57:27.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:23:17.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:41:34.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:21:11.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:46:34.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:18:56.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:56:41.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:46:39.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:32:36.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:28:52.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:39:30.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:12:40.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:50:17.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:38:05.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:52:00.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:44:13.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:03:30.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:26:45.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:46:13.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:33:24.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:11:19.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:20:59.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:44:58.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:38:51.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:51:36.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:09:24.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:52:46.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:44:46.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:46:39.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:17:17.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:11:43.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:32:09.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:33:38.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:54:54.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:01:47.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:03:39.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:38:28.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:40:13.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:13:15.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:07:01.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:40:23.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:42:50.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:10:25.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:50:53.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:14:30.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:07:19.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:52:19.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:00:19.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:57:02.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:42:53.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:59:40.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:14:14.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:06:31.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:35:09.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:59:43.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:05:00.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:15:49.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:05:43.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:42:41.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:05:57.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:01:44.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:52:30.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:12:47.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:57:55.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:36:20.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:38:44.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:00:58.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:01:56.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:37:57.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:31:50.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:43:06.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:32:56.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:29:44.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:03:47.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:32:07.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:32:50.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:22:53.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:34:56.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:42:09.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:48:25.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:19:44.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:17:02.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:56:25.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:46:55.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:12:39.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:12:51.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:16:34.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:45:31.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:22:57.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:55:41.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:47:06.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T02:01:03.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:14:34.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:35:19.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:07:29.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:28:13.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:03:41.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:08:37.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:31:02.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:29:51.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:29:00.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:46:17.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:37:22.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:25:22.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:50:23.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T01:20:36.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:39:08.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:30:37.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:59:00.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:18:36.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:33:14.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:52:44.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:48:28.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:54:51.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T05:36:14.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:06:33.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:32:41.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:33:28.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:49:20.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:00:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:00:25.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:47:02.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:19:54.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:19:12.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:20:42.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:40:50.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:21:37.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:44:23.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T00:46:42.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:38:15.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T01:08:32.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:23:50.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:26:38.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T00:48:15.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:06:29.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:28:27.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:13:57.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:41:41.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:38:09.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:44:50.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:36:48.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:48:18.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T01:58:09.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:34:27.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:31:02.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:33:39.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:50:42.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:02:08.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:38:52.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-09T01:22:30.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:49:46.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T08:03:50.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:34:51.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:13:24.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:14:24.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:40:07.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:47:47.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T07:29:43.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:23:50.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T00:12:00.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:19:37.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:06:25.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:22:30.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:30:41.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:42:05.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:18:42.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:00:38.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:10:18.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:05:43.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:25:26.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:08:52.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:20:06.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:32:01.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:18:04.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:05:00.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:53:39.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:20:01.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T06:30:16.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T02:04:38.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T00:26:15.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:44:00.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:15:43.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T04:51:04.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T00:47:09.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T05:25:57.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T01:18:24.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:04:17.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:25:39.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T00:56:14.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:34:46.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T02:08:22.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:53:19.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:02:43.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:17.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:50:38.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:28:47.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:47:55.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:33:27.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:58:44.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:05:20.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:13.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T09:58:56.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:21.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:13.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:03:06.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T09:39:41.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:10:26.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T08:59:56.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T07:31:49.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T07:34:40.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:55:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:56.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:13:13.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T09:57:31.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:29:00.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:56:27.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:30:22.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:30.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:15:38.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T09:34:12.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T10:00:21.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:01:18.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:38.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T07:33:14.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T09:56:08.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:02:37.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:55:10.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:04:34.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:34:48.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:17:29.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:00:22.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:44:22.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:48:48.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:51:38.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T09:58:55.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:23:31.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:16:02.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:20:19.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:54:39.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:54.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:05.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:48:22.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:04:26.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:24:52.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:26:00.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:45:43.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:01.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:01:18.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:31:27.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:04:08.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:48:08.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:29:20.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:00:21.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:18:53.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:27:40.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:27.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:56:58.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:51:04.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:03:09.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:59:38.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:59:54.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-21T10:01:42.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:30:40.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:43.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T07:36:05.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:52.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:53:45.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:43:05.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:01:49.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:14:39.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T09:35:36.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:58:20.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:48:34.610
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:16:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:19:25.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:27:22.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:54:12.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:49:52.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:14:45.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:07.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:05:47.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:49:29.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:50:17.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:52:26.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:17:16.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:47.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:49.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:49:06.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:05:28.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:47:36.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:11:52.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-11T07:30:24.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:57:24.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:19.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:03:58.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:26.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:50:15.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T09:36:58.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:26:18.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:47:05.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-22T09:38:20.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:43:02.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:30:07.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:01:42.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:31:44.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:48:56.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:48:25.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:36.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T15:55:06.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:22:10.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:55:59.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:46:15.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:20:45.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:32:04.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T13:51:00.416
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-12T08:00:15.256
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T15:42:00.253
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:56:53.903
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-09T21:02:22.706
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-22T11:11:44.583
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-07T09:35:00.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_1_3.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/c791a65f-9bb5-4b25-b935-0f4901f6b2aa
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:43:47.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:10:32.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:59:06.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:04:21.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:35:15.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:43:13.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:02:11.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:23:12.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:32:35.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:15:42.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:01:39.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:49:40.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:28:25.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:05:56.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:22:29.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:44:31.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:50:26.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:59:53.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:42:26.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:08:03.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:03:10.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:50:49.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:03:59.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:14:58.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:38:46.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:42:42.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:50:03.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:09:57.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:20:34.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:44:49.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:18:14.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:15:15.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:55:40.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:21:11.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:17:34.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:31:23.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:04:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:47:34.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:31:23.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:09:52.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:07:37.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:41:24.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:28:17.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:13:38.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:30:03.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:39:33.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:42:08.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:00:16.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:14:56.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:16:26.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:53:16.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:54:41.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:24:31.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:52:02.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:59:01.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:07:14.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:13:54.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:55:52.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:57:43.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:39:42.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:40:00.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:12:48.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:03:55.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:54:43.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:25:06.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:20:51.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:58:35.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:43:44.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:08:39.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:15:24.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:09:03.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:04:34.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:55:24.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:15:07.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:24:45.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:25:37.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:27:53.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:38:32.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:28:30.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:58:55.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:44:44.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:03:14.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:39:46.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:00:14.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:20:12.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:54:13.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:27:11.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:05:20.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:11:47.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:37:24.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:13:10.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:38:49.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:53:18.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:44:32.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:22:07.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:23:47.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:16:18.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:03:34.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:09:52.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:25:52.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:04:30.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:51:58.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:02:51.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:58:57.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:27:35.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:06:52.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:04:58.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:28:57.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:21:33.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:06:46.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:44:06.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:48:03.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:34:07.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:06:34.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:06:38.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:32:43.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:33:49.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:40:33.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:49:21.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:17:27.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:04:09.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:18:51.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:45:02.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:35:36.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:10:26.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:06:37.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:27:36.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T07:56:47.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:34:49.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:50:56.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:25:35.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:11:17.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:20:55.080
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:56:22.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:57:31.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:58:15.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:32:11.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:20:47.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:30:59.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:38:44.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T07:58:04.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:03:50.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:03:37.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:09:21.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:05:04.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:18:52.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:50:12.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:41:51.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:54:32.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:55:30.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:11:53.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:14:17.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:50:39.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:04:12.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:13:46.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:45:52.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:25:23.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:01:10.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:54:57.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:10:39.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:57:34.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:58:26.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:35:57.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:14:50.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:59:48.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:45:04.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:06:32.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:19:28.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:43:31.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:27:55.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:57:57.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:16:41.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:01:41.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:34:09.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:57:10.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:58:29.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:13:12.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:14:06.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:21:55.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:07:19.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:27:22.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:20:09.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:24:32.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:00:32.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:11:12.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:04:56.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:19:05.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:41:54.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:53:01.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:18:58.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:22:43.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:56:26.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:04:33.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:59:50.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:47:44.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:23:00.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:07:09.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:55:54.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:56:59.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:20:29.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:20:25.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:10:25.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:32:58.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:40:40.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:13:26.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:29:39.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:24:55.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:35:07.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:15:25.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:52:05.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:21:47.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:55:23.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:05:55.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:07:53.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:22:28.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:26:17.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:59:43.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:23:32.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:12:45.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:38:04.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:12:18.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:30:04.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:36:28.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:05:18.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:59:47.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:40:40.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:45:49.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T07:59:22.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:53:24.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:37:12.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:01:38.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:20:15.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:56:44.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:57:36.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:01:11.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:49:28.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:48:04.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:54:03.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:45:40.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:25:30.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:28:44.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:57:10.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:34:36.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:27:06.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:24:17.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:30:40.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:30:04.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:35:39.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:31:33.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:41:59.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:38:20.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:39:22.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:30:14.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:36:34.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:07:14.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:54:38.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:59:55.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:33:50.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:51:23.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:31:38.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:48:53.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:05:36.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:32:38.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:54:23.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:38:15.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:18:43.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:05:50.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:48:11.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:42:31.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:16:07.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:34:18.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:32:49.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:12:14.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:22:15.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:35:52.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:33:09.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:31:12.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:01:08.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:33:13.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:27:01.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:23:13.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:42:16.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:34:25.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:20:11.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:20:17.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:37:26.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:02:27.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:39:22.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:08:33.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:26:54.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:18:51.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:37:48.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:18:36.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:33:42.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:40:05.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:16:52.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:38:18.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:03:15.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:54:04.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:18:54.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:12:29.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:47:26.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:55:14.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:46:29.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:24:16.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:05:13.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:38:24.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:13:17.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:27:23.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:15:27.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:49:12.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:58:31.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:33:56.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:01:06.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:46:36.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:51:41.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:51:31.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:29:14.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:02:23.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:52:52.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:20:47.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:17:07.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:00:57.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:16:45.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:41:54.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:24:31.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:01:34.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:49:21.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:25:53.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:20:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:46:36.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:16:15.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:15:47.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:08:54.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:48:02.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:26:29.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:52:21.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:30:00.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:33:29.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:53:35.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:05:59.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:53:34.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:12:14.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:04:36.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:21:23.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:45:09.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:51:42.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:41:49.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:45:04.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:49:45.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:12:47.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:46:16.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:13:57.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:47:24.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:47:12.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:27:24.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:26:14.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:22:09.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:17:36.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T23:59:35.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:07:13.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:14:07.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:57:47.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:21:14.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:27:13.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:41:23.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:35:34.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:29:42.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:52:33.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:57:17.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:17:33.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:48:43.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:26:35.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:56:44.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:05:09.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:12:36.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:17:21.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:01:02.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:42:57.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:02:35.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:34:06.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:55:52.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:28:53.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:46:43.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:02:15.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:39:37.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:02:39.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:53:54.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:40:35.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:29:51.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:45:51.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:27:25.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:23:33.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:33:03.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:45:57.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:24:02.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:14:29.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:11:59.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:10:34.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:48:43.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:18:07.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:37:03.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:08:03.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:28:21.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:21:23.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:16:01.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:06:30.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:44:30.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:35:27.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:12:58.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:31:10.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:25:48.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:25:34.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:28:13.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:14:37.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:26:24.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:02:29.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:28:42.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:55:27.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:09:28.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:48:44.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:02:36.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:44:01.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:11:58.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:14:33.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:36:59.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:50:01.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:57:17.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:53:49.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:43:11.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:38:21.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:11:39.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:30:14.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:17:01.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:42:59.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:44:57.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:04:01.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:41:05.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:59:36.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:07:55.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:36:09.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:13:09.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:36:43.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:14:59.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:31:18.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:27:36.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:34:07.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:24:45.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:08:12.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:36:33.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:07:56.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:10:00.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:10:36.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:58:32.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:36:58.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:19:10.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:45:40.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:17:24.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:05:24.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:28:39.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:46:44.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:03:13.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:29:30.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:25:09.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:01:14.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:32:41.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:28:19.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:21:50.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:15:55.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:30:35.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:17:35.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:09:30.376
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:00:38.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:08:12.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:43:35.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:21:48.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:51:03.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:31:45.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:17:58.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:56:17.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:40:09.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:40:54.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:48:53.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:38:54.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:31:05.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:40:30.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:42:42.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:43:42.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:15:14.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:17:46.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:30:00.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:36:54.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:39:11.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:59:16.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:11:00.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:06:39.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:07:11.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:29:14.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:22:04.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:48:22.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:31:00.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:37:05.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:41:40.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:17:40.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:48:47.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:17:36.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:14:41.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:52:10.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:03:57.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:26:04.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:09:34.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:22:32.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:41:20.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:09:14.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:52:43.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:00:55.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:47:01.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:24:12.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:50:23.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:03:46.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:09:24.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:03:18.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:54:41.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:26:06.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:18:42.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:37:52.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:52:16.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:30:18.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:01:09.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:45:26.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:03:38.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:23:03.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:35:53.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:35:09.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:20:04.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:50:30.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:39:42.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:49:21.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:35:30.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:51:01.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:07:35.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:23:52.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:02:59.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:38:14.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:35:46.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:39:21.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:32:18.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:49:04.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:10:43.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:09:14.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:49:23.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:27:53.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:55:59.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:13:38.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:08:30.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:20:13.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:09:15.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:47:02.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:10:42.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:46:24.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:45:09.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:54:53.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:37:36.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:06:17.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:45:27.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:46:52.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:32:56.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:06:14.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:04:06.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:33:41.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:03:43.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:08:05.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:05:29.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:59:24.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:01:17.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:19:54.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:22:43.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:52:52.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:31:53.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:06:15.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:51:38.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:16:16.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:34:03.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:59:01.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:16:15.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:57:11.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:44:37.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:43:26.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:34:16.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:32:22.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:17:26.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:34:31.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:14:57.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:47:48.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:19:32.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:35:24.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:29:50.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:32:31.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:36:54.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:45:22.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:43:55.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:49:24.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:47:53.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:41:21.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:23:05.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:16:16.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:00:19.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:04:33.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:07:50.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:31:19.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:40:42.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:20:01.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:46:27.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:56:14.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:21:50.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:01:38.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:01:53.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:55:58.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:55:07.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:51:57.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:23:28.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:51:45.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:09:18.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:31:38.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:28:46.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:02:31.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:32:30.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:44:04.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:15:52.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:18:54.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:40:34.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:29:43.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:12:04.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:17:59.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:37:54.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:05:16.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:25:51.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:05:54.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:24:45.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:51:25.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:57:40.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:42:38.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:37:47.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:30:12.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:00:39.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:53:15.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:44:19.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:49:42.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:12:40.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:50:40.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:07:16.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:00:16.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:54:36.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:13:23.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:09:49.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T06:56:14.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:31:34.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:43:50.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:58:50.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:40:03.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:37:52.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:47:23.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:19:19.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:08:38.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:58:18.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:36:19.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:48:28.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:10:52.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:02:16.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:08:33.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:02:40.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:50:47.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:44:20.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:24:01.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:46:07.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:26:04.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:21:32.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:23:13.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:12:19.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:36:44.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:24:46.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:50:42.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:08:33.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:11:11.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:09:03.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:35:26.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:32:25.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:07:34.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:51:48.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:41:03.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:53:06.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T07:31:30.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T00:47:07.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:51:32.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:37:30.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:42:11.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T00:46:46.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:21:42.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:14:06.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:39:35.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:00:23.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:13:35.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:28:44.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:53:01.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:37:00.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T01:11:25.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:52:45.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:25:53.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:41:09.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:36:33.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:05:49.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:10:47.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:09:52.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:55:01.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:08:32.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T08:13:24.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:51:29.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:54:20.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:54:20.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:38:03.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:47:10.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:30:08.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:44:32.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:23:25.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:11:07.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:56:36.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:26:04.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:25:10.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:43:12.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:13:37.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:26:55.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:39:16.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:55:41.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T08:11:52.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:26:55.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:27:17.302
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:20:29.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:23:48.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:48:01.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:59:53.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:32:58.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:19:26.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T00:53:37.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:18:12.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:58:06.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:32:51.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:50:11.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:02:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:18:46.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:11:19.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:48:03.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:35:34.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:50:06.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:14:46.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:19:33.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:35:02.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:19:16.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:16:33.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:19:56.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:24:54.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:01:11.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-14T00:10:22.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:31:00.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:39:16.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T00:53:01.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:54:09.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:13:56.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:49:08.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T05:45:25.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:42:23.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:33:48.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:22:50.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T00:36:27.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T07:58:37.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:24:30.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T01:12:05.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:43:18.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:39:14.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:23:26.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:46:04.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T01:56:52.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T01:18:27.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:28:55.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:05:18.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T00:50:03.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:35:09.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T00:53:22.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:48:20.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:39:49.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T01:28:54.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:34:16.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T01:12:07.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:01:57.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T04:35:00.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T01:06:24.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T07:38:31.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T00:56:45.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T08:43:38.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:53:19.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:17.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:06:50.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:43.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:27.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:55:24.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:58:44.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:05:20.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:12:12.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:21.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:04:06.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:53:32.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T08:59:56.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T14:08:26.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:55:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:07:54.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T10:03:10.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:02:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T14:02:58.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:54:00.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T09:38:31.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T10:04:32.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:46:48.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:13:32.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:04:30.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T10:00:25.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T09:43:57.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:54:57.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T09:41:10.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:33:33.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:48:10.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:47:59.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:46:38.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:06:29.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:55:22.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:03.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T10:05:52.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:12:00.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T09:47:35.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:08:11.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:11.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:10:49.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:08:44.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:02:37.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T09:43:28.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:56.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:49:21.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:33.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:17:29.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:58:02.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T09:48:55.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:37:49.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:29.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:05:27.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:58.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:07.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:10:05.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:07:19.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:45:12.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:23:31.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:20:19.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:42:41.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:54:39.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:30:51.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:24:52.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:01:18.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:51:55.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:05:53.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:18:53.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:16:22.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:56:58.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T09:42:35.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:59:38.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:39:45.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T14:07:06.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:46.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:54:28.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:50.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:17.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:34:54.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:58:20.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:31:05.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:16:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:33:47.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:19:25.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T14:05:46.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:32:27.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:54:12.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:29:45.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-02T10:01:49.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:14:45.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:56:43.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T14:04:20.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:32:12.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:03.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:47.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:39:22.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:43.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:44:03.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-13T10:14:57.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:28:23.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T09:44:50.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:53.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-22T09:39:51.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:57:24.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:17.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:10:35.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-09T09:03:58.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:59:28.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:37.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:30.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:53:59.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:45:24.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:09:15.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:29:26.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-29T08:43:53.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:22:10.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:42.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:55:59.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:30.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:20:45.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-11T09:46:14.774
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T13:51:00.416
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T15:42:00.253
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-16T16:37:18.293
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:56:53.903
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-09T21:02:22.706
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-22T11:11:44.583
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-07T09:35:00.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_1_4.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/ee758011-eb66-4a21-9ad3-053faf978588
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:38:07.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:23:27.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:21:47.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:09:44.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:54:38.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:16:37.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:43:21.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:11:28.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:14:59.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:07:54.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:44:16.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:59:10.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:38:03.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:45:33.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:35:10.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:51:40.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:03:27.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:20:18.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:45:47.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:23:11.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:56:36.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:13:40.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:18:47.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:47:18.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:48:29.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:04:09.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:19:21.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:21:36.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:48:51.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:53:08.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:14:50.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:00:22.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:09:11.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:42:40.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:05:28.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:57:05.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:50:49.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:40:26.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:44:38.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:34:40.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:37:07.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:55:44.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:59:22.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:05:06.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:09:41.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:14:08.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:44:38.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:28:42.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:46:51.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:27:38.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:59:03.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:50:23.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:58:31.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:09:54.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:26:19.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:44:45.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:24:29.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:45:31.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:14:21.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:03:58.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:03:33.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:07:47.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:56:44.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:21:52.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:55:08.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:57:54.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:11:25.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:39:03.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:42:37.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:16:10.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:53:38.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:49:42.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:53:47.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:03:47.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:50:22.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:21:00.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:02:37.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:44:07.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:31:15.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:57:21.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:37:35.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:15:30.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:20:26.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:04:04.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:50:21.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:00:11.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:48:18.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:30:08.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:23:34.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:12:18.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:05:51.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:00:44.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:10:32.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:48:20.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:14:30.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:12:22.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:02:25.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:44:04.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:52:10.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:57:58.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:31:05.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:41:23.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:32:59.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:08:18.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:27:59.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:25:56.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:36:24.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:04:10.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:59:50.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:51:11.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:35:53.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:30:25.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:01:14.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:28:44.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:19:58.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:13:31.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:02:03.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:59:25.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:02:58.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:45:48.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:39:58.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:16:06.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:49:59.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:33:19.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:56:35.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:23:47.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:35:10.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:14:52.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:18:48.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:04:18.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:35:42.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:04:21.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:35:26.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:26:26.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:20:42.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:24:56.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T06:58:48.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:00:45.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:21:44.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:30:48.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:19:11.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:28:56.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:00:02.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:54:03.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:37:45.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:46:49.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:33:48.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:40:44.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:55:35.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:30:36.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:26:14.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:12:47.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:05:22.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:08:34.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:21:19.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:05:38.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:13:25.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:59:26.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:17:52.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:07:20.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:24:01.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:28:09.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:45:27.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:28:56.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:29:16.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:43:06.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:00:10.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:05:01.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:57:26.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:51:25.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:25:55.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:17:00.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:41:31.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:28:35.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:11:30.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:00:28.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:42:23.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:16:30.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:07:38.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:35:49.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:54:01.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:56:05.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:03:09.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:45:57.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:20:08.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:55:23.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:37:13.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:16:20.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:59:52.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:58:59.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:12:03.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:04:55.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:54:26.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:29:20.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:16:50.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:14:39.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:47:47.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:49:39.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:47:09.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:51:40.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:23:13.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:32:07.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:29:03.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:49:21.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:06:09.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:56:14.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:40:39.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:58:23.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:26:17.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:35:45.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:52:21.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:32:17.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:05:55.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:48:31.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:52:28.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:12:40.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:06:01.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:38:29.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:35:16.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:22:38.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:48:25.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:37:24.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:02:29.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:55:35.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:07:33.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:20:33.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:27:08.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:19:31.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:08:47.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:55:53.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:40:26.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:09:19.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:58:21.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:34:20.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:28:36.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:52:35.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:39:49.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:29:52.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:39:20.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:38:33.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:06:34.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:45:21.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:15:25.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:10:44.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:28:12.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:51:59.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:33:24.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:10:40.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:14:47.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:15:01.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:42:45.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:32:33.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:23:51.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:41:14.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:08:00.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:00:59.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:07:09.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:49:05.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:06:17.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:51:31.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:38:29.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:47:44.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:47:42.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:09:58.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:15:39.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:08:27.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:41:35.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:55:19.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:19:06.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:43:39.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:02:48.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:11:26.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:25:09.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:18:37.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:32:30.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:06:52.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:36:48.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:37:42.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:26:40.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:54:22.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:01:20.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:34:37.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:11:03.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:11:58.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:31:48.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:44:15.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:28:32.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:36:40.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:00:43.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:45:54.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:16:50.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:06:43.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:23:34.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:31:28.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:45:18.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:49:02.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:37:08.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:49:03.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:10:59.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:25:59.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:09:11.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:16:21.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:09:58.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:33:01.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:03:21.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:00:57.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:12:05.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:36:21.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:37:22.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:04:31.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:39:20.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:45:08.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:31:33.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:00:23.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:24:32.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:34:10.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:47:15.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:27:14.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:08:44.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:24:24.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:18:09.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:17:28.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:43:00.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:04:40.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:32:50.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:36:14.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:15:13.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:05:58.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:43:59.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:17:16.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:46:27.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:53:10.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:01:29.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:13:21.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:30:21.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:34:31.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:24:18.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:48:10.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:43:20.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:54:04.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:15:57.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:23:09.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:43:42.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:03:44.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:51:07.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:55:15.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:52:58.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:03:57.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:08:07.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:17:28.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:53:29.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:07:47.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:56:01.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:49:30.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:06:26.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:23:48.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:33:29.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:48:00.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:47:11.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:08:11.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:33:46.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:35:07.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:22:47.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:23:09.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:34:07.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:58:03.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:19:29.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:27:03.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:30:08.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:03:53.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:03:17.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:52:45.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:24:31.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:53:27.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:12:17.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:53:49.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:54:36.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:40:01.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:49:45.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:11:19.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:03:01.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:01:42.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:17:23.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:02:36.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:34:19.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:29:28.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:13:52.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:50:47.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:12:15.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:12:49.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:09:33.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:38:34.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:30:49.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:44:56.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:27:35.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:24:34.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:06:46.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:31:22.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:27:14.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:33:13.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:07:12.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:27:36.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:49:38.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:22:28.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:32:30.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:55:23.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:53:54.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:33:58.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:47:10.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:18:32.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:33:15.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:05:27.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:50:12.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:01:10.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:23:13.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:36:37.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:13:41.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:52:43.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:04:36.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:27:57.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:41:08.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:56:40.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:04:39.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:15:05.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:17:48.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:44:39.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:58:49.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:52:31.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:45:48.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:52:57.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:33:37.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:23:03.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:25:32.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:01:37.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:57:05.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:18:01.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:39:05.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:42:50.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:21:34.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:17:54.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:22:02.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:19:29.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:29:21.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:31:45.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:43:46.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:22:52.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:10:05.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:49:28.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:12:02.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:18:53.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:39:26.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:00:08.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:20:22.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:31:40.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:35:23.080
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:26:16.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:49:29.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:59:04.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:46:41.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:57:44.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:12:19.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:25:58.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:26:52.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:13:39.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:43:08.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:46:23.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:59:28.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:39:52.881
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:10:55.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:18:12.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:40:22.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:59:41.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:14:07.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:19:12.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:01:28.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:13:20.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:40:50.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:25:35.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:42:01.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:30:54.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:49:41.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:32:07.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:09:27.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:14:40.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:38:55.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:56:05.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:03:57.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:31:23.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:10:30.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:25:47.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:13:01.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:11:00.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T01:02:02.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:43:03.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:06:27.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T05:58:30.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:15:27.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:48:10.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T07:54:44.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:20:14.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:27:17.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:50:48.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:08:26.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:13:09.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:10:43.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:21:15.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:43:19.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:35:54.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:08:32.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:29:17.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:59:52.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:37:55.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:42:00.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:27:19.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:07:07.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:22:19.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:02:07.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:20:30.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:25:21.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:57:39.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:55:55.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:34:36.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:40:11.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:45:25.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:09:06.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:53:19.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:49:50.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:56:46.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:57:53.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:26:31.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:25:06.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:12:03.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:50:59.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:35:48.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:59:23.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:16:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:22:34.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:41:21.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:51:10.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:31:55.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:36:45.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:13:34.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:38:42.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:57:54.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:16:36.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:58:50.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:38:24.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:42:55.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:09:24.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:52:24.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:44:08.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:34:56.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:51:51.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:11:42.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:21:27.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:09:37.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:29:51.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:26:53.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:22:00.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:19:55.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:09:05.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:51:01.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:23:39.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:17:40.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:33:49.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:35:55.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:44:35.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:03:37.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:27:15.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:41:16.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:42:00.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:40:39.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:01:40.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:31:11.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:57:12.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:30:16.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:08:16.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:14:11.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:58:06.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:14:10.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:10:15.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:25:49.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:34:43.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:43:20.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:13:20.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:30:17.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:58:33.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:50:08.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:56:29.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:46:56.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:14:59.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:18:09.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:05:23.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:45:59.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:35:58.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:31:59.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:02:41.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T00:59:42.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:10:23.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:17:16.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:28:33.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:07:49.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:56:17.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:51:13.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:29:39.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:02:56.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:42:49.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:54:16.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:20:13.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:21:48.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:39:55.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:07:24.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:04:50.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:47:32.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:52:08.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:10:05.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:08:57.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:28:57.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:32:15.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:15:02.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:42:26.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:51:00.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:21:55.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:36:02.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:27:37.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:29:48.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:49:57.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:19:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:46:57.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:38:52.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:20:48.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:41:45.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:48:35.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:34:25.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:02:50.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:48:13.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:44:22.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:16:32.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:47:07.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:23:06.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:21:21.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:02:16.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:11:40.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:29:55.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:33:55.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:24:58.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:28:33.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:41:04.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:17:54.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:30:57.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:52:18.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:32:43.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:37:13.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:56:40.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:29:52.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:51:15.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:06:47.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:57:14.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:26:34.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:48:19.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:18:35.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:39:13.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:55:13.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:46:03.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:52:51.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:27:17.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:18:54.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:15:58.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T01:38:43.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:08:33.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:20:52.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:24:47.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:05:38.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:46:45.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T00:40:18.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:01:39.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:22:07.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:16:49.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:19:01.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:38:43.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:09:45.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:35:01.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:27:49.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:01:58.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T01:50:41.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:44:28.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:30:41.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:33:18.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:36:28.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:39:31.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:15:31.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:37:10.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:31:11.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:19:58.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:32:39.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:21:09.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:17:28.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:00:21.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:12:46.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:32:37.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:31:39.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:45:37.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:27:54.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:48:40.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:52:44.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T08:25:01.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:41:45.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T03:24:18.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:06:25.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:37:58.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:54:48.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:53:51.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:38:08.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:13:41.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T06:58:00.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:01:12.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T09:11:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:57:39.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:49:47.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T00:55:24.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:21:48.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:33:52.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:39:43.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:29:55.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T00:40:04.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:19:14.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:05:16.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:54:11.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:24:27.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:51:32.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:20:28.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:41:32.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T02:46:26.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:28:28.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T06:54:59.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:48:28.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:37:12.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:05:08.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:54:05.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:15:50.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T06:41:43.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T01:56:54.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T00:42:01.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T01:00:54.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:33:04.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:44:26.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T02:02:33.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T02:12:23.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T08:46:36.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T07:16:49.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T00:24:28.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T01:25:07.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T02:25:44.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:54:56.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-24T01:07:14.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:25:37.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T08:48:45.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T15:14:33.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:46:42.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-18T09:06:12.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T15:10:26.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:13.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:10:26.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:55:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:59.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:07:54.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:01:17.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:30:45.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:13:13.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:46:48.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-18T09:05:44.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:59:54.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:32:02.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:33:25.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:05:25.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:50:48.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:48:10.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:06:29.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:38.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:55:12.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:12:00.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-12T10:34:42.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:58:28.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-12T10:34:57.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:53:47.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:26.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T15:13:12.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:58:02.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:34:51.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:33.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:04:04.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:17:29.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T09:12:48.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:58.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:55.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:07.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T10:22:26.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:23:31.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:40:22.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:16:02.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-18T09:06:25.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:02:41.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:20:19.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:42:41.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T15:11:46.764
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:40:04.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-12T10:35:13.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:24:52.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:58:14.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:01.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T10:19:38.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T09:15:32.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:36:13.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:41.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:43:08.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:18:53.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:52:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:56:58.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:59:38.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:36:06.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:39:45.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T10:18:12.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:56:37.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:37:19.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:41:09.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:30.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:46.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:52.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:14:39.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T08:51:27.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:50.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T09:10:01.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:58:20.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:31:05.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:16:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:33:47.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:33:25.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:19:25.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:44:35.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T09:11:28.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:52:26.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:32:27.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:54:12.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:29:45.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:14:45.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T08:50:06.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:37:25.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:45:56.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:32:06.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:46.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T08:52:48.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:03.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:39:22.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:43.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:44:03.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-23T15:09:05.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:28:23.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:41:46.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:53.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:11:52.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-12T10:34:26.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:34:46.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-18T09:06:39.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:17.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:10:35.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-26T08:51:26.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:35:59.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:37.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:48:02.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:30.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:34:38.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-19T09:45:24.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-10T09:09:15.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-18T09:05:57.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-25T09:14:11.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-19T08:47:25.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:22:10.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-12T10:34:10.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:40:30.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:49:27.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T10:21:04.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:09.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:20:45.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-14T10:16:46.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:38:42.516
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-26T07:05:15.350
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-08-16T08:53:11.826
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-01T09:07:23.393
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T15:42:00.253
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T09:58:36.493
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-09T15:26:08.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T11:57:36.490
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_1_5.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/a59ebd7e-d52a-4ac9-a999-00dc1d7984ff
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:00:13.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:11:10.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:25:47.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:06:19.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:01:59.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:32:23.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:43:10.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:20:40.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:47:00.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:26:13.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:39:05.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:58:58.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:01:55.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:57:30.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:02:27.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:53:38.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:34:32.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:58:55.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:55:01.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:32:22.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:12:55.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:23:17.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:44:22.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:37:11.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:29:02.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:03:59.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:08:30.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:53:15.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:06:48.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:40:13.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:17:31.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:31:19.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:11:50.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:53:50.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:35:39.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:41:47.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:19:41.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:52:33.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:05:44.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:54:26.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:14:45.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:27:58.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:25:44.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:51:03.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:15:07.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:32:13.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:14:58.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:52:15.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:40:27.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:56:38.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:26:36.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:04:40.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:56:32.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:26:58.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:33:05.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:53:19.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:53:22.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:55:38.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:08:06.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:00:27.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:49:29.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:14:13.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:18:22.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:29:32.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:35:44.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:09:07.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:38:56.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:47:51.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:25:34.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:01:31.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:48:57.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:22:38.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:21:34.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:31:06.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:57:36.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:28:12.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:46:21.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:52:41.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:26:52.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:58:29.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:36:24.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:45:11.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:48:17.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:45:12.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:37:05.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:46:01.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:20:09.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:34:51.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:32:08.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:47:01.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:14:40.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:05:51.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:36:15.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:55:53.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:18:07.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:38:15.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:23:18.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:22:19.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:04:08.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:29:16.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:54:35.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:29:27.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:07:42.552
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:31:34.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:59:46.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T02:00:27.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:58:24.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:55:13.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:54:55.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:31:28.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:37:45.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:38:27.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:04:39.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:49:27.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:46:38.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:03:20.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:09:34.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:02:55.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:04:53.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:34:25.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:02:50.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:04:51.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:37:45.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:20:42.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:31:54.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:41:30.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:14:50.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:47:43.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:09:01.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:30:49.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:28:57.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:00:08.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:48:17.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:10:43.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:41:08.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:05:45.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:13:21.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:58:59.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:04:15.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:38:14.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:27:37.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:59:46.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:10:57.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:12:51.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:26:57.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:25:05.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:03:19.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:14:29.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:38:43.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:39:52.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:11:58.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:48:22.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:31:38.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:51:40.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:11:35.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:23:53.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:14:59.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:33:20.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:21:41.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:01:31.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:49:35.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:29:22.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:31:45.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:28:28.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:59:18.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:04:18.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:28:28.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:05:32.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:55:16.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:49:49.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:59:11.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:22:29.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:49:10.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:27:56.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:42:30.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:13:42.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:31:00.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:46:39.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:11:03.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:46:29.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:00:37.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:09:39.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:30:50.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:10:36.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T07:05:58.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:37:24.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:07:29.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:08:02.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:06:41.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:35:30.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:52:25.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:40:05.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:50:21.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:55:58.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:41:06.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:49:43.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:48:55.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:55:56.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:57:38.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:48:20.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:23:07.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:06:07.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:34:09.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:03:07.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:04:25.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:23:04.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:01:44.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:21:33.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:09:24.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:16:55.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:42:45.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:13:36.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:16:12.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:15:21.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:05:12.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:56:00.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:36:17.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:22:58.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:42:48.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:50:45.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:03:01.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:46:21.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:49:47.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:02:24.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:09:04.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:41:27.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:25:45.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:28:41.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:09:58.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:50:27.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:46:54.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:01:38.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:29:54.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:04:38.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:11:27.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T07:01:23.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:53:27.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:08:08.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:39:40.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:42:36.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:49:34.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:29:30.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:52:24.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:08:49.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:10:23.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:10:13.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:34:36.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:18:43.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:14:26.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:52:14.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:45:51.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:34:32.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:43:05.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:08:20.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:52:29.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:30:57.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:35:54.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:58:20.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:33:40.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:14:24.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:19:35.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:15:20.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:28:58.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:07:05.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:57:09.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:57:07.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:24:34.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:20:09.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:50:01.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:56:57.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:26:11.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:07:33.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:51:11.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:58:41.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:17:56.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:36:32.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:20:12.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:45:32.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:27:22.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:15:44.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:03:47.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:34:13.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:09:50.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:51:17.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:58:56.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:37:46.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:21:01.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:12:53.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:59:15.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:52:15.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:43:45.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:38:51.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T05:57:40.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:46:20.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:17:22.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:05:33.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:55:10.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:48:10.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:17:05.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:13:37.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:49:01.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:41:27.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:48:08.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:04:06.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:00:01.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:39:40.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:32:26.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:09:53.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:48:22.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:22:08.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:08:58.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:22:33.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:13:19.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:21:12.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:46:52.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:40:07.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:01:12.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:03:09.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:19:22.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:19:09.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:26:57.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:21:49.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:16:41.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:51:21.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:34:57.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:57:57.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:15:22.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:10:54.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T02:02:22.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:33:28.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:31:03.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:22:12.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:10:14.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:20:47.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:54:49.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:32:01.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:16:04.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:09:45.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:19:18.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:19:19.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:37:11.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:44:05.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:51:19.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:58:20.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:41:18.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:40:28.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:31:05.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:19:26.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:23:58.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:44:31.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:16:02.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:57:42.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:23:09.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:37:31.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:29:20.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:22:42.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:33:33.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:06:10.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:08:49.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:17:25.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:57:22.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:29:23.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:28:18.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:37:05.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:22:26.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:05:18.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:45:35.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:47:10.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:15:33.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:34:46.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:53:03.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:44:14.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:20:40.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:59:06.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:35:38.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:36:05.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:44:29.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:23:08.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:34:15.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:59:50.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:10:10.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:17:04.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:13:31.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:52:12.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:18:50.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:02:15.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:27:41.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:11:33.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:15:58.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:00:29.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:33:16.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:44:04.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:24:47.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:37:01.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:19:59.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:50:53.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:39:43.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:59:38.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:45:03.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:43:52.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:08:51.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:39:10.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:58:30.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:35:04.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:16:28.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:24:05.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:30:11.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:32:07.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:21:12.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:39:03.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:33:24.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:17:22.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:18:39.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:35:00.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:49:38.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:59:19.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:39:48.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:24:26.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:11:48.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:49:40.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:12:19.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:12:07.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:07:04.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:20:54.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:34:23.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:07:12.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:23:48.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:08:38.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:48:08.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:08:16.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:06:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:53:42.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:43:55.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:12:45.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:56:24.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:42:49.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:52:04.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:53:43.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:50:42.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:15:51.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:06:51.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:28:02.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:55:42.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:33:26.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:53:44.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:26:03.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:58:53.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:28:07.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:49:58.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:17:55.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:18:57.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:10:58.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:28:10.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:04:52.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:06:15.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:19:43.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:43:13.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:26:20.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:45:19.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:25:49.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:13:25.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:58:45.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:02:37.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:20:59.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:32:46.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:06:36.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:57:47.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:32:06.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:13:52.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:28:05.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:36:06.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:55:06.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:42:02.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:10:58.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:13:50.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:45:24.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:13:16.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:11:04.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T07:07:23.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:01:54.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:30:42.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:49:29.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:52:33.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:57:19.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:36:57.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:45:32.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:52:13.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:32:59.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:46:52.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:38:41.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:13:34.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:10:44.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:21:10.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:59:55.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:25:18.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:05:44.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:48:12.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:16:43.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:39:22.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:46:30.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:04:17.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:26:43.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:10:28.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:47:58.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:29:30.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:51:02.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:18:00.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:53:57.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:09:52.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:31:13.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:10:51.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:18:18.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:05:03.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:59:44.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:07:29.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:41:45.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:37:25.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:12:35.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:00:16.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:24:24.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:05:21.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:02:52.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:38:49.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:57:34.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:21:20.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:15:49.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:39:03.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:52:38.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:12:11.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:48:39.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:20:21.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:30:01.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:40:25.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:43:50.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:49:10.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:49:59.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:54:37.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:27:46.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:57:17.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:34:35.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:32:09.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:26:18.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:15:46.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:11:29.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:55:51.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:37:51.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:49:19.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:07:42.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:41:24.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:55:13.620
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:22:56.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:15:00.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:58:36.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:51:46.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:37:24.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:20:56.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:18:40.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:33:54.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:02:50.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:09:30.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:00:13.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:17:29.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:45:20.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:42:56.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:37:44.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:19:42.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:01:27.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:42:48.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:37:50.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:06:50.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:56:14.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:45:12.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:48:04.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:27:13.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:11:52.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:39:02.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:05:31.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:53:32.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:02:26.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:43:53.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:56:13.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:52:07.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:29:43.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:38:19.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:53:53.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:24:43.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:18:24.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:51:06.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:01:35.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:16:39.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:02:17.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:53:34.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:40:56.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:54:46.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:26:23.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:17:04.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:23:29.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:13:08.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:54:07.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:07:49.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:17:44.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:51:05.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:41:40.080
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:55:02.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:33:39.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:37:27.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:19:53.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:08:33.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:47:39.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:21:40.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:02:55.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:55:50.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:34:47.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:31:28.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:06:47.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:47:02.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:42:47.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:06:23.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:43:23.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:35:41.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:14:10.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:57:39.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:30:46.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:41:13.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:30:16.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:42:57.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:20:01.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:24:53.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:56:54.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:07:03.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:13:38.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:06:29.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:36:32.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:32:36.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:01:17.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:45:41.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:11:01.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:57:11.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:49:43.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:28:03.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:25:10.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:08:22.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:14:33.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:13:09.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:17:13.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:01:00.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:57:36.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:11:30.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:34:08.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:23:59.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:53:39.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:23:23.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:50:46.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:18:43.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:04:56.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:25:35.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:12:13.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:42:36.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:19:03.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:24:17.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:18:48.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:53:47.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:43:01.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:50:30.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:52:26.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:55:04.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:02:00.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:30:27.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:54:22.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:47:50.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:56:35.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:00:17.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:05:35.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:46:33.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:21:58.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:46:38.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:52:03.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:53:29.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:26:52.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:17:08.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:36:59.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:14:38.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:50:53.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:00:52.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:05:27.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:57:30.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:21:01.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:33:17.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:15:45.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:37:37.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:25:18.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:08:15.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:48:40.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:41:28.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:25:25.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:42:26.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:03:22.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:40:09.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:16:00.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:09:28.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:40:41.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:56:04.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:48:27.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:25:40.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:19:58.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:12:17.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:23:52.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:22:51.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:13:07.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:16:26.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:03:35.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:47:38.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:29:44.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:39:25.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:10:25.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:38:22.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:57:11.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:12:01.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:29:07.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:27:08.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:43:45.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:21:58.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:52:20.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:06:20.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:46:21.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:00:10.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:35:42.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:41:51.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:26:41.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:16:49.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:00:57.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:48:10.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:32:54.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:15:09.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:11:14.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:19:41.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:42:28.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:45:14.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:01:33.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:39:48.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:01:08.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:56:21.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:23:59.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:30:26.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:17:38.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:20:29.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:45:28.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:06:58.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:21:22.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:44:16.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:49:41.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:33:46.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:45:29.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T07:02:50.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:09:18.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:33:04.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:03:03.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:58:27.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:03:52.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:02:37.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:45:56.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:18:38.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:48:32.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:50:52.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:45:00.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:05:38.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:21:30.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:08:08.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:59:53.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:33:41.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:00:13.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:58:59.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:56:21.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:25:19.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:04:27.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:19:08.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:12:13.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:40:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:20:30.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:14:46.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:32:36.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:22:32.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:36:21.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:18:15.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:48:19.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:31:06.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:01:06.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:16:30.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:53:46.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:27:41.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:12:17.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:24:30.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:42:36.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:14:49.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T00:57:51.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:50:12.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:31:54.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:47:18.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:19:46.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:49:52.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:13:14.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:10:32.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:07:03.302
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:14:28.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:22:19.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:46:37.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:53:17.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:55:02.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:31:20.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:25:00.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:28:47.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:14:28.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:57:08.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:24:51.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:48:00.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:37:15.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:58:48.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:15:29.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:27:07.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:29:08.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:00:34.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:04:47.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:17:57.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:51:57.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:27:08.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:05:29.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:56:25.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:14:11.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:25:00.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:53:26.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:08:20.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:12:26.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:26:28.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:44:31.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:40:22.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:02:42.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:26:50.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:47:21.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:17:49.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:25:22.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:53:08.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:49:50.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:38:37.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:33:04.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T06:55:50.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:57:27.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:37:32.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:50:01.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:34:19.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:36:05.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:44:19.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:16:07.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:39:02.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:27:22.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:05:26.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:30:39.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:01:51.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:42:44.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:03:44.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:43:12.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:33:06.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:33:41.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T01:04:14.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:29:29.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:53:54.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:00:40.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:09:39.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:47:16.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:53:03.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:40:57.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:27:45.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:04:01.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:20:02.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:27:36.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:10:08.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:33:36.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:20:15.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:38:48.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:11:16.881
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:38:42.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:36:25.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:19:22.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:37:14.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:18:27.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:07:02.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:50:48.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:54:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:37:16.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:28:55.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:55:05.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:36:58.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:50:41.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:56:10.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:53:08.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:08:29.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:19:54.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:54:55.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:02:55.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:59:59.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:41:17.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:18:23.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:15:02.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:44:03.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:36:09.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:13:18.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:26:08.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:45:10.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:11:33.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:26:40.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:48:36.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:16:00.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:05:27.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:17:36.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:31:46.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:22:33.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:29:36.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:49:10.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:35:51.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:29:48.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:21:49.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:35:02.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:44:07.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:26:01.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:01:18.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:39:54.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:16:37.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:53:45.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:45:27.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:06:54.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:35:42.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:45:02.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:03:52.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:16:27.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:40:24.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:07:30.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:49:20.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:45:23.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:58:39.665
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:56:30.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:17:18.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:34:52.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:12:17.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:39:36.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:01:35.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:01:20.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:19:41.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:28:27.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:08:55.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:06:00.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:54:47.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:12:32.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:54:39.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:03:36.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:28:41.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:46:57.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:30:15.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:48:25.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:40:30.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:41:44.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:11:13.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:45:32.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:09:22.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:07:25.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:47:01.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:03:51.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:01:08.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:44:12.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:32:20.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:34:24.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:35:11.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:39:58.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:56:15.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:11:55.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:01:06.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:42:14.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:51:30.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:13:57.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:41:24.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:22:59.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:44:08.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:37:38.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:36:29.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:51:32.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:41:28.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:00:14.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:52:24.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:08:10.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:24:21.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:26:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:30:48.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:28:11.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:23:00.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:13:42.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:40:20.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:42:31.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:50:29.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:45:10.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:32:02.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:07:00.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T02:03:40.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:08:00.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:16:19.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:33:33.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:47:59.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:22:30.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:12:28.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:47:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:23:41.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:22:00.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:28:26.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T02:02:32.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:12:48.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:50:30.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:42:45.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:32:22.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:10:21.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:30:18.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:21:00.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:29:14.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:09:44.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:41:29.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:49:47.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:48:02.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:12:50.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:28:23.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:31:42.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:00:18.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:46:50.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:09:26.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T02:02:34.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:34:41.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T03:43:54.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:54:20.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:41:49.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:35:57.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:23:18.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:39:11.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:44:14.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:35:05.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:52:02.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:30:42.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:35:51.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:30:06.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T01:26:19.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:10:08.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:54:47.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:17:21.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:43:55.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:06:47.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:57:55.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:12:35.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:14:01.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:46:45.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T06:17:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:17:45.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:37:55.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:33:43.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T06:46:57.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T00:45:34.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:52:26.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:18:49.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:46:47.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:28:33.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:30:17.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:51:01.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:41:40.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T01:23:25.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:08:32.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T04:04:13.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:01:36.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T06:35:13.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T03:33:13.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:26:03.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T00:41:08.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:58:35.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:56:06.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:25:17.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:27:22.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:09:00.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:25:33.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T07:03:15.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:32:49.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:09:49.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:13:47.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:51:49.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:49:34.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T00:58:40.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:02:47.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:45:32.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T05:31:56.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T07:04:19.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T00:51:08.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T08:05:45.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:15:18.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:34:22.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:38:36.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T02:46:46.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:36:50.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:24:18.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:23:29.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T06:51:10.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:24:23.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:41:00.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:29:54.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T00:35:40.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:51:49.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:32:07.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T01:21:08.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T07:44:10.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:18:33.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:30:49.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:08:25.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T02:21:37.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T01:18:06.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T00:40:10.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:36:19.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T01:04:26.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T01:27:39.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:58:55.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T00:38:32.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T07:24:02.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:28:18.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T07:24:44.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:04:19.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:57:17.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T05:51:08.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T06:56:19.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:27:17.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T01:34:55.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T01:32:48.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T03:16:07.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T00:50:57.846
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T07:31:27.786
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-26T07:05:15.350
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-20T09:32:06.076
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-25T12:38:47.850
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-01T09:07:23.393
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T15:42:00.253
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-13T11:37:24.293
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-09T21:02:22.706
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-17T07:16:40.416
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:55:29.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-14T12:55:01.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T08:42:52.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:51:33.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:46:42.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:43.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T09:02:41.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T09:01:18.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:17:25.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:02:35.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:10:26.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:27.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T08:55:37.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:07:48.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:58:21.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:55:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:59.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:51:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:48:47.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:41.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:18:59.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:44:36.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:09:08.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:30:45.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:13:13.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:08:32.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:58:16.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:07:19.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T08:46:38.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:57:00.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:01.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T08:54:15.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:43:39.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:50:48.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:50:09.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T09:26:24.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:05.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:42.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:13:15.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T09:25:01.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T08:24:11.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:55:12.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:03.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:45:03.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:03:56.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:58:28.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:53:47.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:35.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:41:47.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:26.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:16:06.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:58:02.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:52:53.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T08:20:03.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:34:51.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:56:43.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:33.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:45:56.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:42:17.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:37:49.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T08:58:19.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:29.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:08:09.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:58.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:20:20.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:27.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:56:50.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:47:23.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:40:22.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T09:01:04.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:16:02.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:11:55.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:58:27.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:58:14.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:54:19.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T09:27:43.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T08:22:47.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:36:13.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:55:34.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-14T12:55:30.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:19.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:58.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:39:28.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:43:08.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T08:52:50.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T08:45:12.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:21:41.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:08:57.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:27:22.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:14:46.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:52:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:56:58.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:13.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:59:38.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T09:23:41.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:06:55.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:00:59.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:56:52.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:56:37.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:30.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:59:37.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:46.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:14:39.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-02T09:22:21.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T08:43:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-15T08:56:58.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:50.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-30T09:38:17.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T08:18:44.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:55:16.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:58:20.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:53:50.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:33:25.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:40:50.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:44:35.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:54:48.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-14T12:54:46.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-01T08:52:26.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:54:12.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:08:42.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-18T08:21:26.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:32.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:01:11.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-25T09:10:34.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:45:56.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:13:26.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-01T08:32:06.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-30T09:57:46.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T08:48:05.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:27:36.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:28:03.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:03.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:51.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:07:43.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T08:41:32.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T08:38:49.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:43.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:43:11.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:11.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T09:04:02.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:41:46.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T09:06:42.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-11T09:11:52.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:18:50.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-11-28T08:49:30.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:17.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:23:06.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T08:40:11.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:59:42.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:48:02.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:37.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:24:29.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:30.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:19.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:52:31.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:46.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-11T09:05:22.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:27:50.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-14T12:54:32.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:59:49.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-14T12:55:15.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-28T09:49:27.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-16T15:27:09.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-15T08:44:13.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_2_1.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/82b68952-2494-4a4f-a280-2ef1c1aabf26
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:33:14.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:26:14.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:45:46.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:07:27.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:33:30.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:08:13.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:59:16.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:33:14.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:11:17.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:10:55.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:36:58.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:05:30.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:24:37.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:16:15.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:56:45.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:47:52.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:02:20.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:17:38.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:13:55.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:08:35.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:07:44.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:14:48.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:56:19.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:34:51.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:27:18.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:59:51.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:09:34.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:58:36.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:55:05.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:30:27.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:08:44.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:51:45.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:11:22.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:54:37.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:26:43.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:04:32.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:53:56.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:36:15.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:03:57.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:06:20.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:33:31.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:46:33.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:22:56.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:13:25.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:18:11.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:10:04.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:40:09.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:17:24.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:55:59.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:02:05.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:11:55.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:32:11.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:22:10.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:33:00.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:41:18.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:40:01.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:00:37.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:06:37.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:16:20.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:25:58.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:56:04.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:34:15.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:27:31.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:52:36.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:16:49.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:00:36.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:12:20.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:16:36.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:06:56.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:28:39.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:00:47.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:50:27.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:34:50.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:29:17.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:58:26.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:24:46.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:31:41.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:38:50.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:28:24.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:42:20.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:23:53.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:25:01.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:26:38.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:48:24.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:03:25.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:22:07.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:43:36.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:36:47.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:10:05.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:39:31.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:49:26.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:45:53.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:58:33.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:51:48.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:57:57.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:34:54.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:30:34.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:16:19.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:54:42.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:50:28.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:48:42.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:31:01.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:35:08.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:59:41.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:18:49.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:07:58.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:52:18.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:17:38.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:07:37.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:52:57.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:56:38.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:04:13.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:19:44.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:51:51.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:04:07.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:09:46.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:30:37.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:54:31.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:22:56.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:29:18.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:26:10.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:30:15.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:17:57.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:46:34.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:22:46.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:50:05.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:29:52.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:37:34.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:56:48.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:27:03.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:49:08.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:42:17.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:13:22.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:57:57.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:32:00.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:20:08.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:23:40.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:13:30.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:22:14.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:28:47.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:18:13.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:32:45.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:56:51.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:44:13.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:53:23.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:11:27.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:21:41.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:42:51.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:00:00.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:38:45.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:24:16.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:03:42.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:52:02.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:40:59.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:07:56.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:02:46.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:08:58.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:42:30.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:45:10.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:52:51.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:43:06.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:41:40.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:45:08.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:39:38.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:34:32.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:29:59.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:11:42.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:45:32.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:59:31.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:13:44.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:06:56.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:51:22.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:20:48.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:55:01.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:49:00.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:34:04.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:00:20.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:21:02.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:32:08.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:32:00.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:11:35.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:12:46.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:19:31.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:12:59.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:30:17.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:31:55.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:11:03.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:12:41.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:37:36.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:37:45.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:34:52.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:20:46.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:36:44.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:29:09.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:35:25.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:10:50.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:16:36.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:35:23.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:54:10.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:20:15.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:34:23.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:51:53.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:15:01.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:14:11.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:39:23.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:23:50.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:18:56.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:29:35.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:48:06.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:09:54.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:34:05.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:34:56.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:38:19.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:12:41.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:49:04.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:19:19.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:55:25.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:15:35.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:07:26.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:19:20.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:40:25.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:28:21.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:22:11.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:41:51.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:43:58.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:43:50.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:23:44.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:18:22.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:39:01.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:07:03.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:53:20.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:46:41.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:38:13.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:22:29.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:53:59.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:46:15.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:05:58.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:16:33.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:29:26.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:12:36.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:01:27.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:25:43.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:05:50.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:56:48.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:39:49.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:57:32.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:35:40.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:20:49.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:39:04.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:16:03.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:39:04.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:16:55.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:31:54.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:57:32.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:58:08.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:22:07.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:55:33.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:27:28.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:48:52.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:27:57.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:08:16.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:31:45.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:57:26.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:10:23.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:18:02.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:03:03.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:01:59.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:52:40.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:26:13.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:14:17.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:34:55.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:31:56.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:21:01.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:05:57.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:08:21.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:00:30.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:31:45.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:35:51.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:21:03.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:46:11.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:59:15.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:08:14.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:22:11.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:13:59.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:25:49.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:43:17.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:24:37.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:20:05.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:16:04.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:09:05.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:51:42.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:10:51.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:41:34.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:15:19.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:38:20.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:35:39.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:13:29.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:18:02.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:35:35.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:42:49.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:15:38.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:07:29.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:08:15.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:21:36.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:51:16.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:37:21.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:03:11.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:40:14.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:01:56.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:35:53.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:53:11.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:34:20.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:56:14.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:31:18.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:15:25.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:36:59.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:30:47.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:24:55.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:19:30.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:42:23.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:48:50.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:53:46.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:00:04.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:58:40.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:46:27.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:31:39.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:11:23.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:14:19.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:28:31.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:35:27.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:03:11.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:52:40.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:20:51.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:07:11.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:24:47.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:13:56.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:25:08.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:01:40.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:56:15.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:11:22.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:49:31.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:48:36.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:39:40.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:20:56.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:26:22.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:18:18.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:17:55.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:00:45.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:14:00.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:04:38.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:49:41.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:49:11.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:11:06.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:04:49.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:44:57.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:07:16.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:08:12.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:49:42.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:38:17.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:42:17.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:52:21.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:33:03.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:46:29.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:35:50.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:50:22.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:14:33.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:52:56.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:02:16.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:58:55.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:46:29.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:25:57.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:51:39.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:15:04.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:21:35.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:00:58.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:23:11.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:02:47.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:26:48.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:54:19.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:31:45.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:36:55.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:50:43.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:50:25.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:23:19.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:52:18.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:42:21.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:10:14.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:02:10.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:16:39.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:27:57.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:54:41.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:55:38.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:31:23.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:00:10.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:24:06.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:17:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:50:02.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:15:14.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:01:21.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:19:16.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:02:47.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:12:54.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:29:17.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:25:47.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:18:55.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:30:58.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:15:27.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:33:20.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:47:15.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:05:03.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:37:24.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:37:12.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:05:51.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:16:25.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:44:33.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:02:36.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:15:27.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:58:11.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:28:07.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:58:08.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:00:22.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:30:49.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:30:15.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:05:37.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:01:20.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:32:20.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:28:51.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:23:36.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:57:20.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:51:07.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:12:25.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:36:26.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:27:45.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:04:40.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:20:20.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:46:05.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:53:03.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:02:57.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:09:32.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:33:33.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:08:45.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:44:08.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:22:22.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:17:56.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:56:08.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:29:29.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:57:40.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:25:19.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:27:44.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:19:57.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:22:33.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:54:05.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:18:56.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:40:25.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:57:14.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:50:56.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:19:29.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:55:26.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:14:14.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:46:51.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:54:13.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:20:41.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:27:09.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:55:32.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:55:52.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:29:10.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:55:16.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:43:17.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:25:55.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:50:03.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:36:13.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:37:53.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:11:38.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:00:03.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:24:33.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:00:19.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:55:43.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:50:44.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:27:29.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:02:39.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:35:41.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:20:44.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:42:37.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:21:28.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:06:37.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:20:39.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:12:41.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:58:44.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:48:22.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:01:33.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:24:55.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:45:07.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:47:31.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:39:39.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:46:28.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:54:36.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:06:19.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:12:35.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:32:43.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:14:10.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:43:11.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:30:49.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:16:42.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:51:23.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:52:00.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:27:32.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:39:40.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:18:26.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:07:33.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:27:05.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:13:55.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:01:52.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:30:53.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:40:07.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:03:18.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:33:13.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:03:01.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:23:01.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:13:53.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:33:30.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:59:59.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:21:16.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:21:59.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:47:25.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:33:36.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:23:28.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:10:17.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:50:39.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:01:11.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:40:30.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:28:48.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:36:03.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:15:47.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:01:42.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:41:07.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:19:17.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:06:13.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:35:41.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:11:18.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:56:03.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:27:32.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:53:17.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:26:17.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:28:16.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:37:31.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:43:12.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:55:53.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:58:08.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:33:04.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:08:47.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:26:14.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:51:23.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:01:41.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:58:57.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:09:33.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:30:29.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:32:10.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:42:39.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:42:31.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:07:40.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:04:30.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:38:42.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:02:41.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:15:18.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:44:53.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:23:49.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:17:20.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:47:47.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:09:52.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:20:14.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:59:51.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:39:11.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:19:20.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:12:57.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:18:00.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:57:01.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:59:58.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:48:30.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:19:42.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:22:29.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:51:23.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:10:05.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:41:00.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:36:57.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:19:43.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:51:58.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:27:44.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:19:37.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:41:13.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:02:48.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:56:01.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:04:32.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:04:05.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:17:43.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:46:59.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:48:46.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:15:56.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:11:54.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:50:20.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:19:20.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:05:18.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:37:00.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:28:56.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:35:36.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:41:51.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:34:22.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:15:31.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:54:22.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:05:42.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:22:05.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:06:58.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:01:26.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:04:16.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:17:06.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:12:38.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:52:46.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:13:07.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:23:37.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:44:38.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:49:45.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:25:01.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:49:07.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:16:37.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:09:36.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:01:10.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:21:03.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:51:01.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:03:36.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:50:03.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:38:54.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:56:24.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:08:33.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T06:03:57.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:32:18.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:58:57.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:59:26.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:27:33.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:08:51.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:52:02.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:55:38.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:30:09.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:47:11.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:39:58.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:24:21.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:22:06.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:58:03.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T02:14:07.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:14:06.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:52:57.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:25:11.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:49:19.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:56:24.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:47:49.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T03:58:51.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:24:57.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:01:29.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:51:39.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:12:08.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:29:40.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:49:55.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:33:57.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:12:11.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:23:35.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:09:05.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:40:57.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:29:42.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:36:12.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:34:09.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:43:35.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:57:36.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:45:28.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:06:57.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:32:14.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:13:14.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:10:16.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:09:34.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:22:18.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:47:21.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:40:21.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:36:11.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:41:45.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:56:56.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:57:29.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:08:23.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:24:50.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:06:56.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:31:28.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:45:03.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:23:39.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:14:47.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:57:13.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:03:11.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:00:09.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:23:33.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:48:13.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:10:52.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:26:32.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:42:50.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:44:35.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:12:12.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:34:29.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:21:02.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:48:03.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:33:36.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:41:20.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:44:28.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T03:54:06.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:23:25.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:53:06.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:45:58.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:19:26.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:24:57.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:30:05.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:19:15.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:08:56.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:04:09.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:47:47.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:15:13.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:33:02.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:16:56.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:38:19.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:24:52.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:06:50.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:35:53.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T00:34:41.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:28:46.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:45:13.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:28:05.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:01:29.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:21:46.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:04:27.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:42:31.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:05:25.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:37:01.665
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:48:24.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:38:40.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:30:18.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:41:13.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:20:49.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:08:47.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:14:39.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:46:26.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:56:51.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:08:27.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:57:05.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:47:05.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:28:38.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:25:45.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:18:38.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:06:19.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:34:31.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:16:57.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:20:48.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:46:45.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:33:38.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T01:10:24.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:12:58.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:05:57.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:09:43.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:41:02.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:11:41.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:47:45.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:47:54.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:44:58.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:49:22.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:17:04.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:50:29.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:42:18.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:45:10.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:49:09.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:32:52.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:27:52.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:41:00.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:05:53.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:07:10.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:05:34.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:11:16.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:04:49.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:58:18.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:03:30.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:00:14.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:04:55.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:23:26.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:47:38.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:44:27.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:20:37.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:29:28.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:45:48.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:43:50.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T00:43:42.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:50:21.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:57:55.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:15:14.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:36:22.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:30:48.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:57:31.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:45:20.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:40:23.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:24:27.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:32:15.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:12:53.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:36:59.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:50:35.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:30:29.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:17:55.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:55:04.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T05:04:05.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:11:23.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:47:50.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:32:37.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:31:34.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:04:32.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:01:48.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:31:15.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T01:18:24.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:43:55.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:26:16.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:43:39.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:37:14.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:43:39.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:30:38.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T02:05:37.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T00:59:16.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T08:19:38.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:22:20.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:51:02.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:29:10.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T04:27:25.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:01:18.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:53:35.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:25:25.302
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:53:38.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T03:38:04.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:39:44.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:38:16.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T04:33:49.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:26:25.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:09:41.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:29:57.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:43:51.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:54:42.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:05:32.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:28:54.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:32:36.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:47:32.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:38:06.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:18:12.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:37:37.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T04:16:51.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:45:13.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:46:03.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:03:17.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T01:22:17.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T04:27:17.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:54:32.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T01:23:31.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:28:54.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:26:07.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:15:20.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T06:54:56.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:05:16.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:34:34.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:41:28.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:41:46.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:14:19.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T03:18:47.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T04:58:49.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T05:53:43.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T07:10:05.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T01:58:58.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T05:12:37.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T01:53:16.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:43:48.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:54:15.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T03:58:26.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T07:38:52.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:04:02.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T00:34:17.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T04:00:50.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T02:33:04.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T02:38:18.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T05:53:12.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:55:29.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:23:09.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-24T17:50:18.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:25:51.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:37:15.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:48:26.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:42:55.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:24:30.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T09:03:16.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:08:34.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:17:25.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:44:25.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-19T10:26:45.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T08:59:10.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:28:43.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:02.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:03.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:47:06.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:55:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:51:45.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T09:01:55.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:50.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-24T17:47:31.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:59:58.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T09:15:16.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:01:17.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:50:31.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:01.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T09:56:29.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:58:16.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:01:00.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:57:17.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:29:00.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:59:54.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:00:41.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:01.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:30:22.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:05:25.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T09:03:32.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T09:43:26.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:53:10.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:33:33.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:47.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:30.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:12:37.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:53:05.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:41:35.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:35.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:44.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:16:06.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T08:57:49.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-24T17:44:45.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:27.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:33.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:04:04.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:43.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T09:39:17.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:40:37.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:27:17.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:31.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:11:15.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:56:50.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:53:50.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:02:41.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T08:56:27.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:30:51.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:44:43.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T09:37:51.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:35.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:36:10.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:55:52.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:19.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:58.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:09:54.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T09:04:03.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:27:40.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T09:12:32.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:14:46.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:43:04.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:56:58.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:59:38.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:36.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:00:59.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-19T10:26:16.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:18.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:18:24.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T09:59:37.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:47.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-24T17:48:52.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:43:22.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:50.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:14:03.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:52:21.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:34:54.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:58:20.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T09:59:21.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-19T10:26:32.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:54:48.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:54:31.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T09:03:04.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-30T09:54:12.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:25.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:46:05.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:35.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:02:06.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:52:43.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:13:26.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:22:47.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:32:12.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:15:41.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:12:57.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:03.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:49:04.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:51.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:40:10.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:41:57.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T09:42:04.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:14.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:51:57.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T09:57:56.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-19T10:27:01.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:18:50.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-19T10:27:16.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-25T09:03:49.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:53:27.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:14:20.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:04:17.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T09:16:37.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:47:40.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:26:18.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:22.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-07T09:31:44.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-20T10:03:37.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-04T09:45:46.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:15.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:38:42.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T09:29:26.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T09:17:57.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-03T09:00:33.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-24T17:46:10.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-01T09:40:38.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:46:18.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-18T09:13:51.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T07:31:27.786
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-01-18T13:42:17.703
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:44:44.443
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T09:58:36.493
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-16T16:37:18.293
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-28T09:11:50.913
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T10:54:56.370
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_2_2.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/67ebb91b-68c1-44dd-b979-2d5dc057238f
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:55:57.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:58:00.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:28:20.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:46:23.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:28:25.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:29:44.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:24:38.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:04:14.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:39:35.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:09:52.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:07:01.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:48:50.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:53:40.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:29:30.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:36:45.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:00:07.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:35:10.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:07:16.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:14:47.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:51:27.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:21:22.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:30:52.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:32:53.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:59:12.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:26:30.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:15:45.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:04:07.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:30:56.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:42:10.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:00:20.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:20:16.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:30:47.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:48:05.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:23:50.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:58:12.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:10:51.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:07:11.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:20:37.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:27:05.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:57:05.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:02:07.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:16:54.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:04:21.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:05:26.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:01:15.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:19:30.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:19:20.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:57:48.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:58:46.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:57:37.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:08:16.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:22:25.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:32:15.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:36:02.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:44:41.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:54:49.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:24:37.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:56:01.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:04:52.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:59:00.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:14:49.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:28:56.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:10:03.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:43:32.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:11:20.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:52:30.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:09:28.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:56:55.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:44:22.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:40:40.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:52:02.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:46:03.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:43:20.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:21:43.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:38:48.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:20:04.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:21:06.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:31:46.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:56:27.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:12:43.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:41:37.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:54:46.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:18:01.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:04:34.080
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:50:38.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:58:55.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:17:49.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:35:11.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:37:17.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:23:33.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:09:14.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:34:02.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:30:58.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:30:27.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:18:16.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:19:42.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:21:34.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:48:11.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:04:07.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:05:37.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:04:06.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:50:10.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:19:02.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:45:00.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:17:23.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:57:29.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:49:15.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:33:36.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:34:43.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:43:09.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:40:45.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:31:44.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:25:36.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:48:53.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:46:18.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:27:02.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:54:59.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:27:32.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:34:58.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:50:03.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:29:06.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:23:43.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:18:15.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:53:19.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:23:51.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:56:06.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:32:42.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:59:36.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:00:33.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:27:46.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:23:17.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:22:08.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:55:44.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:18:15.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:27:06.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:10:45.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:22:20.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:48:43.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:09:56.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:26:57.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:33:21.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:37:50.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:38:18.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:52:28.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:58:55.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:49:54.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:12:38.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:55:44.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:41:08.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:02:16.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:02:37.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:00:23.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:15:24.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:49:32.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:20:25.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:53:22.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:40:08.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:35:12.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:38:38.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:20:52.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:08:08.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:44:33.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:13:50.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:39:33.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:15:33.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:51:25.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:05:42.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:25:08.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:25:11.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:04:31.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:46:22.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:29:51.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:52:00.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:05:30.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:38:38.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:24:19.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:52:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:29:31.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:37:36.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:14:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:53:13.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:22:13.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:01:21.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:51:30.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:45:42.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:38:19.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:06:29.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:51:27.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:34:27.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:39:10.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:02:01.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:28:02.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:21:30.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:59:43.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:44:56.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:01:02.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:16:45.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:23:40.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:52:03.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:22:21.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:29:11.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:15:09.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:52:18.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:07:18.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:38:06.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:01:54.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:55:22.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:34:48.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:25:36.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:19:20.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:18:51.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:23:05.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:41:45.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:44:06.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:42:15.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:19:08.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:51:29.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:06:36.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:15:35.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:42:50.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:28:13.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:25:56.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:39:50.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:12:17.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:20:19.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:06:34.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:22:34.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:35:32.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:03:41.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:19:34.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:48:40.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:34:32.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:09:41.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:42:12.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:08:45.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:49:22.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:27:45.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:43:37.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:50:44.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:46:14.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:36:41.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:01:26.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:53:22.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:06:09.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:00:31.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:57:20.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:14:11.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:32:00.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:14:04.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:52:35.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:46:02.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:33:30.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:22:18.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:54:02.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:45:24.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:27:47.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:31:17.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:41:03.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:47:35.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:49:02.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:23:00.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:44:07.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:38:15.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:41:19.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:05:52.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:52:01.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:15:15.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:32:25.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:19:35.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:02:46.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:42:26.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:23:39.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:06:51.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:24:58.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:03:13.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:13:16.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:39:20.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:50:12.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:05:14.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:03:34.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:24:13.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:20:57.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:53:27.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:47:54.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:38:01.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:30:15.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:29:48.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:04:11.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:01:40.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:33:03.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:29:21.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:12:52.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:16:47.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:31:34.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:33:29.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:35:51.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:55:37.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:49:58.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:32:27.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:33:40.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:34:51.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:01:52.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:28:13.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:40:53.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:04:37.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:52:56.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:58:18.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:33:59.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:55:50.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:32:47.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:01:23.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:17:33.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:23:39.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:55:58.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:43:04.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:07:57.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:30:13.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:11:23.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:26:27.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:42:21.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:50:09.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:41:13.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:12:43.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:15:27.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:45:03.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:28:15.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:24:52.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:38:32.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:48:52.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:37:20.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:16:54.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:25:47.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:09:32.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:10:00.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:27:02.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:22:55.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:57:54.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:56:20.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:25:47.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:27:46.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:15:34.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:14:05.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:15:27.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:50:05.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:09:09.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:37:11.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:16:13.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:31:48.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:12:42.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:05:58.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:57:20.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:26:54.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:36:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:32:18.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:17:52.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:06:43.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:36:16.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:25:56.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:54:09.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:01:17.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:12:51.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:34:47.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:02:57.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:11:22.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:19:22.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:48:46.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:28:41.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:40:26.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:09:36.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:47:17.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:01:11.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:59:36.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:50:35.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:31:04.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:38:05.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:52:05.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:39:45.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:13:50.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:16:24.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:27:53.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:24:22.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:06:02.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:39:25.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:38:54.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:28:40.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:33:33.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:40:09.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:08:09.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:34:55.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:58:25.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:04:46.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:21:00.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:53:17.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:51:37.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:14:42.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:44:58.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:37:37.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:36:51.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:47:40.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:25:06.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:20:54.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:28:25.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:47:44.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:55:08.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:40:37.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:54:42.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:58:36.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:36:18.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:25:10.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:47:20.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:46:52.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:32:05.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:32:38.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:46:45.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:48:48.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:28:54.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:55:05.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:47:09.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:09:48.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:45:16.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:19:15.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:13:28.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:46:22.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:29:58.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:24:15.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:57:26.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:47:27.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:39:08.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:46:02.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:58:39.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:46:56.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:39:25.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:24:28.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:05:33.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:41:51.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:39:12.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:12:20.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:30:45.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:19:08.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:23:07.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:55:24.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:00:38.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:09:34.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:34:24.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:08:33.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:49:30.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:48:37.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:42:59.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:37:29.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:56:43.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:34:11.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:58:29.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:42:48.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:58:50.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:10:57.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:58:16.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:22:06.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:50:06.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:16:36.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:05:13.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:32:03.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:54:41.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:02:27.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:00:57.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:33:38.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:12:10.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:57:10.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:46:36.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:19:39.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:35:08.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:10:59.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:00:15.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:56:19.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:26:27.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:02:34.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:51:13.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:52:44.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:42:55.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:19:34.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:54:37.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:38:00.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:05:29.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:29:42.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:16:11.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:51:28.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:53:48.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:46:09.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:47:19.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:58:36.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:26:25.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:58:24.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:24:26.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:19:36.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:11:19.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:57:42.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:01:42.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:44:12.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:06:32.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:36:38.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:50:40.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:23:53.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:14:03.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:45:08.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:43:45.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:20:50.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:08:28.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:13:57.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:40:54.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:07:40.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:21:00.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:30:54.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:56:49.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:48:14.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:44:39.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:00:05.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:40:30.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:07:06.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:16:07.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:41:50.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:43:39.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:02:42.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:12:17.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:49:38.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:20:54.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:13:36.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:02:23.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:33:01.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:20:59.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:36:30.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:02:52.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:11:26.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:11:00.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:01:25.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:53:21.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:25:44.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:54:10.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:29:25.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:31:52.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:39:26.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:05:09.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:13:48.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:31:07.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:32:51.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:51:52.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:10:17.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:57:14.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:06:51.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:45:11.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:06:56.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:17:29.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:30:33.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:29:37.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:29:32.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:33:19.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:45:34.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:21:43.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:16:54.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:33:29.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:00:56.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:34:59.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:31:00.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:56:11.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:57:01.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:23:42.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:59:49.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:22:19.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:36:34.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:29:50.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:46:32.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:47:29.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:17:55.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:03:09.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:07:24.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:16:07.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:17:51.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:16:47.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:41:37.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:51:17.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:50:53.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:34:43.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:40:49.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:44:51.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:22:23.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:51:57.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:31:11.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:03:01.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:18:55.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:09:40.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:33:52.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:21:56.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:04:19.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:30:59.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:55:45.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:43:52.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:26:43.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:08:18.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:41:28.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:32:23.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:20:05.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:50:10.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:03:24.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:46:53.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:42:11.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:11:09.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:48:20.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:00:57.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:58:39.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:28:12.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:42:34.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:37:54.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:18:12.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:08:17.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:11:57.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:10:36.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:18:43.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:22:42.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:49:00.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:16:33.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:59:57.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:42:06.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:52:35.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:43:55.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:52:49.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:15:22.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:45:52.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:19:05.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:04:15.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:40:31.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:13:48.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:03:01.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:47:50.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:22:56.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:05:42.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:54:32.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:08:22.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:20:46.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:05:56.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:08:15.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:52:50.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:55:28.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:03:48.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:25:04.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:36:57.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:16:30.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:16:26.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:25:31.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:54:35.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:54:07.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:04:08.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:03:54.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:39:59.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:09:15.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:26:13.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:52:13.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:57:16.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:26:17.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:41:04.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:14:10.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:28:24.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:02:50.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:35:27.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:53:32.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:12:53.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:54:04.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:16:42.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:35:52.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:30:25.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:31:33.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:17:56.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:29:08.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:20:25.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:29:03.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T00:42:31.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:43:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:38:59.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:33:08.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:27:34.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:14:59.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:12:31.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:11:15.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:07:25.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:48:12.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:37:27.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:32:11.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:59:15.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:46:47.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:12:40.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:10:06.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:10:54.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:21:46.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:40:14.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:59:31.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:15:09.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:07:55.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:47:44.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:55:22.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:29:33.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:54:18.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:17:43.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:30:28.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:28:33.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:23:32.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:24:24.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:37:55.881
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:36:09.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:45:36.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:50:49.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:27:21.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:16:28.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T01:17:38.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:57:02.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:15:29.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:17:25.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:50:42.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:57:11.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:42:21.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:26:32.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:56:37.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:03:15.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:44:13.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:11:34.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:05:18.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:27:14.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:20:55.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T00:47:42.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:12:32.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:54:51.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:12:04.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:59:44.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:31:10.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:01:27.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:09:57.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:44:24.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:40:46.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:25:31.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:36:04.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:41:34.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:45:54.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:53:31.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:12:24.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:39:56.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:06:59.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:51:09.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T04:15:16.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:25:10.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:36:19.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:12:58.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:18:12.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:25:40.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:43:11.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:38:00.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:10:01.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T00:49:22.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:18:08.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:13:51.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:19:22.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:51:13.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:08:59.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:11:32.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:23:27.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:44:43.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:23:29.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:23:13.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:02:40.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:36:17.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:11:03.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:59:08.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:08:39.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:08:38.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:09:28.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T01:05:25.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T00:34:06.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:57:58.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:58:20.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:28:15.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:07:49.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T01:50:21.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:06:05.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:02:13.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:56:03.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:08:43.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:35:39.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:15:05.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:17:03.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T08:52:46.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:13:29.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:43:42.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:30:42.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:45:00.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:26:56.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:48:44.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:54:05.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:03:59.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:14:10.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T00:59:39.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:53:47.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:37:01.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:21:36.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:49:21.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:59:53.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:22:15.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:40:19.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T06:47:22.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:11:07.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:33:55.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:32:07.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:36:36.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T06:35:19.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:16:02.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:13:40.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T03:26:25.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:03:36.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T03:45:31.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:00:49.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:42:00.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T02:54:27.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:43:25.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:45:58.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:10:53.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:01:51.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:39:21.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T03:59:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T07:35:22.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:29:40.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:32:15.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T01:35:42.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T00:33:46.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T04:34:21.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T04:30:23.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T01:14:03.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T04:47:20.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:50:42.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T00:56:44.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T01:26:57.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T05:06:56.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T02:20:24.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T05:56:41.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T04:23:04.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:18:22.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T01:37:38.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T08:55:18.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T09:45:02.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:17.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:07:38.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:27.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:27.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:11:45.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:33:27.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:08:34.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:17:25.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T08:57:11.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:13.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:21.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:02:53.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:59:58.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:01:17.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:56.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:32:40.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:01:00.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T09:51:50.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T09:59:54.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T09:53:11.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:30.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:15:38.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:05:25.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:06:58.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:42.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T09:55:56.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:12:37.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-25T09:33:55.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:06:17.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:11.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:34:28.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T09:10:19.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-25T09:34:08.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:55:10.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:44.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:35:13.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:16:06.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:38:34.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:08:52.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:56.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:27.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:34:48.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:04:04.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T09:47:43.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:33:06.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T08:49:50.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:40:37.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T09:01:17.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:51:38.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:11:15.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-25T09:34:56.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T09:46:22.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:46:04.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:57:56.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-03T10:02:41.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T09:49:05.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:54.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:45.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:44:43.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T08:58:31.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:47:26.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T09:13:06.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:51:55.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:37:08.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:29:20.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:09:54.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T08:59:51.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:04:14.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:10.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:14:46.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:04:58.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:27.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T08:51:09.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-25T09:34:23.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:01:34.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-05T08:55:51.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:07:31.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:30:40.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-25T09:34:40.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:54:43.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:32:31.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:05:34.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T09:07:37.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T08:52:30.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:48:51.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:50:18.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:30.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:31:10.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:43:22.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:14:03.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:21.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:10:19.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:51:40.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:06:44.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:26.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:29:59.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:13.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:16:07.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-21T08:53:56.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T09:11:45.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:33:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:46:05.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:34:05.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-14T09:50:25.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:13:26.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T09:54:31.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:50:17.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T15:17:16.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:06:57.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:47.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:41:57.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:31:18.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:09:05.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:14.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:59.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:36:35.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:13:07.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:47:36.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:18:50.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-23T09:35:48.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:12.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:37.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-23T09:08:59.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:10:26.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:52.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:48:56.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-06T09:57:20.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-12T10:52:42.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-16T08:46:15.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-12T09:32:04.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:35:26.758
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-09-06T10:19:20.160
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T13:51:00.416
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:43:13.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:44:44.443
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:34:36.153
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-17T14:17:13.223
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T09:58:36.493
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_2_3.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/5354e193-cd9b-4d62-b948-73462533dcb6
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:26:05.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:51:46.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:42:42.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:16:49.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:38:53.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:09:10.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:50:20.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:45:01.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:14:12.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:30:01.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:28:03.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:50:49.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:26:40.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:06:13.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:25:35.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:44:01.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:20:14.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:46:12.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:46:28.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:05:09.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:15:27.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:50:10.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:58:24.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:13:49.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:27:54.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:18:39.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:05:22.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:52:45.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:47:38.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:59:33.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:36:38.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:09:09.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:55:10.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:23:55.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:32:35.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:40:15.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:04:46.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:33:37.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:36:23.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:49:32.353
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:02:05.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:32:17.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:56:35.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:05:03.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:53:31.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:04:08.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:59:41.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:09:21.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:21:54.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:36:52.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:59:54.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:44:36.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:41:47.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:48:45.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:34:14.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:18:01.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:07:58.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:55:39.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:03:21.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:25:52.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:09:10.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:52:49.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:32:38.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:28:37.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:01:36.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:13:25.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:58:33.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:16:05.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:37:14.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:11:14.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:22:23.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:06:00.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:31:20.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:10:55.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:47:55.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:17:24.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:43:20.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:30:45.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:15:07.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:04:51.764
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:35:52.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:50:02.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:21:38.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:55:51.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:56:59.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:06:29.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:37:56.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:59:27.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:30:16.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:00:56.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:07:25.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:31:44.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:18:01.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:06:05.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:25:23.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:57:03.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:40:17.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:10:55.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:44:46.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:15:51.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:03:44.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:25:37.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:27:21.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:40:40.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:02:33.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:42:11.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:54:21.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:14:45.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:11:03.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:54:27.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:37:38.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:18:26.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:21:19.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:53:59.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:40:52.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:10:07.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:45:20.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:38:10.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:08:10.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:48:40.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:47:46.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:25:29.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:54:19.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:10:33.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:55:28.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:37:45.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:29:37.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:53:00.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:12:16.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:41:06.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:09:43.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:08:48.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:35:13.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:08:16.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:02:13.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:56:50.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:14:47.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:53:04.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:29:40.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:18:16.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:54:02.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:19:29.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:58:17.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:25:18.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:22:06.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:19:59.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:19:21.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:26:02.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:41:09.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:55:17.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:44:17.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:06:26.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:37:49.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:18:51.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:17:25.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:52:57.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:40:26.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:03:22.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:10:19.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:16:07.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:54:06.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:50:16.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:40:47.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:10:29.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:39:11.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:57:55.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:20:11.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:50:17.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:32:20.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:57:14.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:52:36.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:01:11.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-22T23:58:05.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:20:34.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:59:30.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:40:47.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:23:44.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:42:10.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:35:13.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:28:22.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:29:34.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:22:47.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:30:55.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:00:15.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:35:53.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:11:47.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:19:12.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:07:31.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:20:11.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T23:56:22.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:03:47.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:30:52.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:03:37.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:51:39.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:43:28.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:18:47.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:38:57.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:50:45.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:28:14.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:54:13.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:28:26.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:43:06.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:20:59.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:42:11.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:39:47.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:28:56.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:53:51.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:37:44.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:38:58.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:10:28.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:13:41.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:12:45.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:33:34.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:48:25.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:17:09.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:13:37.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:29:51.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:31:36.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:56:37.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:16:34.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:26:55.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:22:55.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:17:52.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:15:00.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:40:50.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:22:57.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:55:41.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:07:00.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:42:13.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:08:19.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:06:09.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:12:46.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:51:38.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:29:09.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:22:15.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:51:23.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:11:39.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:11:27.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:47:55.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:02:04.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:26:36.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:06:45.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:31:11.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:23:59.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:02:06.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:38:33.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:29:02.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:29:55.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:31:32.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:02:18.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:07:06.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:27:45.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:56:29.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:13:19.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:10:27.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:40:14.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:29:52.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:09:00.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:49:18.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:39:37.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:36:17.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:03:27.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:04:01.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:35:26.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:15:27.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:02:17.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:14:32.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:22:41.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:25:11.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:58:29.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:16:18.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:52:56.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:39:28.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:28:36.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:45:54.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:02:37.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:57:17.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:35:03.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:33:17.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:16:42.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:08:35.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:33:39.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:14:34.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:27:17.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:54:16.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:45:46.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:39:28.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:17:18.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:41:36.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:17:24.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-22T23:59:29.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:05:27.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:40:22.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:27:07.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:12:22.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:55:19.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:35:35.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:05:07.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:57:03.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:21:04.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:03:24.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:30:36.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:48:50.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:56:57.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:06:34.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:18:09.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:35:09.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:37:10.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:46:37.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:49:48.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:22:16.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:32:21.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:28:42.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:18:11.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:45:54.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:40:59.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:41:24.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:12:42.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:58:29.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:26:48.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:48:55.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:43:45.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:07:52.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:09:36.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:34:24.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:46:34.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:41:42.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:04:42.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:10:57.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:17:28.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:05:47.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:03:32.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:15:30.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:03:58.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:38:11.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:03:49.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:47:59.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:29:56.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:02:57.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:19:40.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:25:16.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:07:30.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:24:50.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:23:54.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:53:31.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:21:51.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:16:25.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:37:33.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:29:25.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:56:20.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:08:05.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:35:25.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:51:15.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:21:20.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:38:10.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:34:07.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:14:36.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:35:00.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:17:26.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:46:22.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:27:11.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:20:50.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:50:09.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:05:02.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:13:16.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:53:58.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:33:57.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:30:52.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:42:24.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-22T23:56:47.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:05:58.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:16:46.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:36:26.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:04:17.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:09:35.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:19:29.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:06:49.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:31:18.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:15:36.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:13:48.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:16:07.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:05:19.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:06:55.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:33:17.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:24:17.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:14:17.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:25:38.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:52:44.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:11:49.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:32:56.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:16:46.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:48:42.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:44:57.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:17:35.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:11:37.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:00:47.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:32:39.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:36:28.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:02:35.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:55:49.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:24:43.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:25:47.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:56:52.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:02:54.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:24:32.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:37:37.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:51:27.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:09:17.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:13:46.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:21:30.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:57:49.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:35:05.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:32:18.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:41:09.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:28:06.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:25:44.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:21:16.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:46:07.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:27:03.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:23:24.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:51:15.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:11:54.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:06:40.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:48:45.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:50:02.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:07:21.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:36:46.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:03:51.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:43:06.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:35:05.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:15:22.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:43:28.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:10:54.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:52:10.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:12:54.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:39:02.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:59:58.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:58:38.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:31:20.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:06:32.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:39:30.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:41:37.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:53:01.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:26:54.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:44:29.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:46:53.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:00:50.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:59:37.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:09:00.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:00:48.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:48:36.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T23:57:40.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:07:17.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:07:39.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:11:49.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:58:01.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:29:34.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:11:58.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:42:24.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:11:28.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:50:02.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:47:18.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:07:57.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:04:53.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:23:12.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:30:46.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:47:11.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:36:15.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:37:48.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:10:01.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:22:35.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:47:42.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:51:20.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:45:12.302
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:34:35.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:43:30.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:44:29.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:10:10.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:00:50.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:05:06.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:32:14.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:55:59.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:47:13.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:18:53.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:48:12.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:18:08.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:33:37.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:35:32.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:36:20.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:18:20.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:07:49.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:32:12.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:55:23.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:55:31.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:30:55.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:37:08.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:38:05.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:08:43.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:45:49.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:00:46.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:56:42.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:10:56.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:27:08.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:49:43.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:47:05.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:26:27.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:39:23.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:33:39.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:54:03.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:22:45.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:00:34.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:45:18.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:29:00.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:19:57.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:09:16.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:19:13.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:59:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:51:38.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:47:07.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:40:43.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:27:36.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:20:01.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:21:35.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:43:53.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:40:21.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:59:50.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:37:07.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:16:53.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:32:30.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:51:25.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:14:08.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:24:59.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:23:13.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:52:10.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:01:07.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:42:07.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:55:35.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:20:13.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:36:44.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:38:04.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:48:33.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:45:59.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:39:48.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:52:39.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:56:47.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:34:59.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:38:28.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:02:27.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:43:00.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:52:41.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:39:03.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:33:52.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:52:44.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:27:39.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:21:29.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:21:28.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:48:44.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:45:50.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:07:51.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:24:15.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:41:39.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:06:19.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:53:00.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:32:55.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:29:27.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:51:33.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:47:20.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:52:21.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:13:15.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:34:49.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:31:38.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:51:36.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T02:55:38.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:36:23.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:19:39.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:15:09.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:49:21.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:36:50.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:26:25.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:24:19.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:18:43.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:47:25.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:00:31.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:36:20.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:44:41.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:28:27.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:16:05.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:23:28.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:18:43.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:58:14.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:11:54.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:55:38.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:45:14.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:14:36.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:21:33.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:14:05.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:50:27.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:44:47.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:24:32.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:12:23.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:50:18.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:55:34.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:51:31.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:42:57.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:12:58.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:01:52.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:25:58.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:00:58.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:02:12.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:31:14.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:18:49.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:08:19.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:15:59.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:06:41.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:12:12.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:49:00.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:24:08.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:50:37.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:56:55.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T08:14:39.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:40:05.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:58:57.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:02:05.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:38:25.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:39:48.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:20:57.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:09:38.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:08:25.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:44:33.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:06:35.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:33:35.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:43:33.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T01:08:42.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:38:29.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:54:16.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:57:59.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:01:08.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:08:04.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:51:55.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:20:45.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:46:03.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:28:13.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:17:45.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:45:35.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:13:10.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:43:27.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:00:58.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:59:26.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:59:51.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:19:30.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T00:59:15.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:52:43.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:25:05.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:23:46.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:00:16.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:33:53.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:34:02.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:42:34.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:14:18.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:41:48.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:05:16.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:58:23.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:25:02.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T00:47:30.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:58:06.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:33:58.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:43:03.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:30:59.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:49:06.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:26:18.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:31:55.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:46:18.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:42:01.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:10:35.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:42:54.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:34:56.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:54:30.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T00:49:54.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:12:13.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:58:16.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:16:54.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:22:05.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:01:20.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:20:31.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:27:47.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:03:49.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T07:28:06.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:10:34.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:23:32.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:59:08.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:35:33.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:44:55.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:01:33.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:01:13.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:39:22.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:58:08.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:30:18.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:49:54.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:46:02.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:34:34.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T01:30:22.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:15:51.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:09:37.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:26:47.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:05:41.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:54:20.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:40:14.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:33:30.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:44:28.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:22:34.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:12:15.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:01:10.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:55:01.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:05:33.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:59:18.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:02:25.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T02:32:32.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:47:21.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:09:26.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:43:57.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:13:30.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:48:30.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:20:13.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:13:17.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:39:08.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T05:51:04.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:20:47.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T00:32:50.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T23:57:38.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T06:54:30.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:04:23.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:38:54.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T01:15:36.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T02:02:41.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:24:03.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:48:59.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T01:18:45.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:36:44.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:09:54.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:32:11.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:37:35.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:22:55.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:16:28.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T00:35:45.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T00:28:18.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T01:26:08.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T23:58:58.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T03:11:54.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T05:20:11.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:04:40.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T01:17:25.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T00:46:32.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:57:11.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T05:10:40.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T00:26:36.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T00:47:27.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:23:09.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:25:51.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:31.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T08:57:02.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:24:30.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:28:47.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T08:59:47.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:08:34.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:17:25.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:18.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T09:58:30.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:10:46.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T10:00:26.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:28:43.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T09:57:05.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:02:53.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:58:49.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:03.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:50.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T10:03:10.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:03:20.610
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T08:59:58.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T10:04:31.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T09:57:54.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:07:31.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:01:00.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T09:04:12.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:01.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T08:55:35.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T09:02:50.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:47.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:55:22.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:12:37.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T09:05:36.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:44.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:35.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-02T08:48:25.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:44.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:35:13.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:16:06.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:27.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:58:02.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T09:53:40.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:27:17.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:09:23.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T09:52:18.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:11:15.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T09:07:01.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:54:39.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:46:04.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:07:07.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T09:59:56.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:26:00.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:35.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:48.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:36:10.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:53:16.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:47:26.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:04.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:31:27.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:19.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:58.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-02T08:47:52.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:09:54.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:04:14.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:56:00.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T09:57:51.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:10.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T09:55:04.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:14:46.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:57:23.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:01:34.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:14:56.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:32:31.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T09:59:16.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:05:34.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:48:51.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:50:18.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:31:10.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T09:56:25.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:14:03.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:21.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:13:30.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:51:40.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:26.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:54:48.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:27:22.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:00:38.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T10:01:47.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:49:04.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T10:01:18.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:20.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:12:05.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:25.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:05.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:33:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:56:43.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:35.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:13:26.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-02T08:48:41.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:05:51.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T08:59:41.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T08:54:12.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-18T09:59:04.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-04T09:06:57.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:51.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-18T09:01:29.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:35.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-22T09:00:14.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T08:55:37.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T08:56:59.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:08:17.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:36:35.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-27T10:02:43.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T08:58:27.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:18:50.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:01:14.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-02T08:48:08.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:22.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:30:07.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:37.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:59:28.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:52.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-03T08:53:59.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:06:44.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-05T08:58:19.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-02T08:47:38.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-04T10:02:00.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-23T09:07:54.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T07:31:27.786
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-19T07:13:29.180
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-10T12:33:42.980
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-28T08:55:24.506
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:44:44.443
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T09:58:36.493
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-21T09:16:00.773
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_2_4.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/3309cfb6-c78b-4095-9f1d-4136d9bfbd30
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:40:28.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:11:01.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:00:48.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:43:08.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:56:32.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:52:44.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:43:44.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:18:57.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:14:00.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:30:44.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:08:06.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:16:43.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:06:56.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:45:02.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:57:29.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:13:26.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:00:04.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:22:36.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:32:44.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:06:43.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:14:56.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:13:06.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:04:06.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:27:52.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:30:57.599
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:21:16.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:50:30.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:55:44.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:25:01.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:01:26.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:31:18.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:02:11.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:29:05.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:44:34.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:42:58.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:32:27.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:10:42.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:47:44.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:19:35.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:50:07.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:06:14.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:32:37.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:47:10.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:09:00.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:13:20.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:33:27.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:28:50.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:56:04.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:08:42.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:23:39.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:25:28.759
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:09:31.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:24:19.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:06:48.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:29:44.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:13:36.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:02:56.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:03:26.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:25:11.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:51:58.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:04:25.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:39:25.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:00:37.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:06:29.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:11:06.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:48:43.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:02:03.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:02:07.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:24:59.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:57:25.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:42:13.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:26:41.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:29:20.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:39:47.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:39:08.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:40:01.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:19:24.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:39:02.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:12:00.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:25:43.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:14:02.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:11:48.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:01:05.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:40:27.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:48:17.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:51:37.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:55:59.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:00:06.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:45:42.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:15:32.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:41:47.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:47:54.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:10:12.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:40:45.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:45:15.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:35:11.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:48:49.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:00:46.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:38:51.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:12:07.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:33:07.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:59:46.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:28:43.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:08:33.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:10:05.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:24:54.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:34:38.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:52:19.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:50:25.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:18:07.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:59:22.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:13:38.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:19:58.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:58:43.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:48:47.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:51:06.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:26:00.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:08:19.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:05:27.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:48:45.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:55:21.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:44:14.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:16:45.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:27:59.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:17:03.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:06:22.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:12:31.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:52:26.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:05:12.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:15:16.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:59:46.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:30:31.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:05:28.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:51:48.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:36:47.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:56:31.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:23:00.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:15:58.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:49:05.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:11:37.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:20:27.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:31:54.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:02:24.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:07:25.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:09:17.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:57:14.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:07:24.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:46:19.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:38:23.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:01:26.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:55:41.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:43:08.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:33:43.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:52:52.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:51:15.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:45:13.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:48:41.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:18:25.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:52:36.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:14:27.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:02:48.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-21T23:58:46.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:52:35.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:38:21.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:10:29.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:12:26.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:15:17.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:20:59.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:19:47.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:20:42.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:04:48.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:57:48.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:09:03.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:35:43.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:12:15.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:30:25.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:47:30.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:37:37.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:19:03.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:19:37.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:58:27.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:07:48.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:26:46.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:09:32.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:36:10.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:27:24.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:55:29.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:29:04.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:29:52.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:25:48.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:26:06.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:46:33.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:40:03.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:02:47.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:16:40.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:37:42.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:24:02.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:47:12.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:29:26.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:50:27.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:43:13.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:52:23.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:50:58.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:20:44.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:37:43.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:51:48.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:28:46.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:34:07.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:41:45.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:47:24.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:27:09.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:36:31.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:51:47.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:18:23.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:59:24.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:13:38.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:15:33.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:11:14.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:20:51.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T07:53:15.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:26:26.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:15:03.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:16:13.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:21:10.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:12:39.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:18:13.051
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:43:15.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:55:05.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:49:21.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:28:21.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:36:28.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:29:17.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:58:11.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:49:45.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:08:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:39:13.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:53:52.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:57:57.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:12:19.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:56:22.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:58:13.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:11:59.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:43:50.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:07:40.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:14:13.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:21:31.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:51:02.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:49:57.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:12:56.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:46:32.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:42:44.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:25:46.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:54:37.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:31:47.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:05:26.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:35:24.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:25:07.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:23:35.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:08:47.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:16:20.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:23:13.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:54:00.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:12:55.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:23:40.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:47:49.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:55:14.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:11:24.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:44:57.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:00:05.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:40:23.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:43:55.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:36:21.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:53:46.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:02:46.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:17:16.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:00:10.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:57:58.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:07:01.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:17:20.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:15:25.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:40:55.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:32:33.665
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:19:43.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:49:12.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:18:02.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:15:45.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:06:06.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:13:52.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:19:51.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:31:26.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:56:25.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:13:06.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:46:41.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:22:18.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:13:20.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:39:09.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:24:57.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:11:38.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:37:20.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:03:28.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:17:21.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:27:52.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:40:31.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:58:36.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:10:53.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:35:41.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:23:56.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:41:31.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:38:20.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:46:56.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:33:14.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:34:48.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:50:39.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:10:19.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:28:42.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:48:24.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:54:37.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:04:18.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:28:03.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:21:59.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:52:33.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:47:20.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:15:38.552
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:23:24.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:42:32.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:05:01.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:04:44.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:01:28.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:02:46.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:31:03.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:38:44.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:03:42.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:25:09.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:08:02.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:52:53.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:02:47.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:55:15.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:53:56.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:21:41.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:27:09.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:59:41.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:34:48.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:58:15.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:03:23.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:55:03.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:59:30.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:18:21.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:40:13.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:26:12.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:27:33.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:16:51.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:57:10.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:41:01.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:26:32.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:34:18.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:31:10.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:06:55.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:32:01.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:27:51.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:23:02.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:53:53.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:36:13.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:35:59.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:58:40.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:08:26.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:53:12.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:37:48.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:11:04.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:46:36.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:26:51.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:15:15.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:40:12.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:26:15.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:04:07.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:32:01.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:06:32.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:06:32.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:45:53.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:06:52.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:22:31.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:00:45.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:11:39.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:41:11.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:03:30.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:49:26.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:22:35.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:02:59.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:49:57.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:23:37.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:55:59.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:36:58.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:41:54.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:29:46.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:02:10.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:37:02.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:13:42.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:22:31.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:04:08.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:37:32.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:54:24.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:47:59.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:04:46.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:30:44.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:44:33.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:42:35.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:58:48.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:41:15.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:45:59.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:18:17.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:36:45.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:35:02.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:19:41.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:49:12.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:27:54.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:47:53.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:10:15.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:31:26.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:12:24.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:55:11.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:53:18.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:43:03.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:04:48.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:59:33.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:04:48.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:08:13.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:59:24.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:30:34.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:11:34.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:14:19.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:21:00.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:30:43.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:23:46.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:18:05.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:45:32.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:37:11.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:35:59.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:16:35.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:35:09.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:38:17.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:59:55.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:06:04.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:48:11.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:17:45.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:45:16.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:25:16.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:35:46.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:53:46.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:24:59.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:35:18.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:19:31.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:00:08.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:12:52.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:20:35.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:00:55.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:25:08.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:26:13.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:06:07.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:36:36.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:27:40.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:43:53.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:43:30.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:28:28.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:37:31.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:05:23.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:39:53.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:24:55.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:39:04.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:44:42.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:26:33.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:16:18.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:04:04.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:42:10.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:48:26.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:49:59.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:24:35.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:36:10.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:58:28.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:45:51.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:22:07.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T07:58:44.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:50:29.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:31:54.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:19:33.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:14:27.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:00:11.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:57:51.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:45:48.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:33:26.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:08:21.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:55:37.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:54:17.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:43:18.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:03:30.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:17:21.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:51:17.302
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:55:59.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:17:30.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:09:58.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:35:26.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:30:00.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:30:09.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:17:39.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:40:09.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:30:37.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:38:04.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:29:17.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:53:17.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:10:39.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:14:38.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:43:14.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:03:38.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:21:09.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:11:17.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:33:24.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:05:34.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:51:08.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:26:21.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:13:51.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:33:02.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:39:09.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:54:25.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:01:14.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:41:24.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:55:21.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:07:45.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:29:12.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:38:41.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:12:24.881
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:09:45.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:10:21.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:09:40.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:34:01.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T01:53:04.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:39:17.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:07:09.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:51:35.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:50:02.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:31:46.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:58:19.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:01:28.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:12:33.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:30:06.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T07:53:54.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:33:44.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:01:11.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:51:47.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:27:05.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:22:04.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:57:54.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:31:04.248
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:40:29.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:55:56.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:37:13.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:23:05.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:19:53.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:17:57.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:05:38.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:38:34.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:21:55.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:28:27.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:16:30.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:41:44.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:02:29.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:52:56.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:57:10.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:41:20.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:59:07.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:51:23.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:14:17.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:42:37.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:18:41.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:53:40.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:37:53.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:20:49.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:56:40.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:19:15.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:57:18.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:29:12.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:56:38.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:46:11.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:42:48.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:30:07.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:14:59.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:21:03.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:56:42.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:39:38.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:27:30.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:41:54.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:33:51.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:25:32.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:46:09.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:44:23.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:50:05.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:18:57.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:08:23.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:07:52.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:39:42.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:49:04.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:44:25.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:48:02.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:41:49.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:31:55.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:44:12.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:18:41.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:47:33.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:03:51.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:37:03.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:15:22.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:10:49.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:29:12.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:29:45.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:16:22.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:41:09.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:38:50.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:06:46.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:48:53.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:53:08.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:58:32.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:29:05.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T01:46:34.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:38:53.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:14:15.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:55:12.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:24:07.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:17:44.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:12:21.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:16:46.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:01:58.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:54:18.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:51:15.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:11:23.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:18:35.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:35:51.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:37:34.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:34:27.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:50:13.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:21:10.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:56:49.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:11:10.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:39:46.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:42:28.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:32:05.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:20:20.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:34:22.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:29:39.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:02:43.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:54:14.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:09:45.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:23:44.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:30:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:43:52.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:45:34.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:00:54.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:24:42.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:52:40.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:40:21.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:12:42.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:22:08.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:01:18.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:41:49.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:09:46.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:33:19.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:54:04.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:33:08.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:52:35.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:24:55.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:49:49.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:52:20.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:48:39.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:16:00.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:34:38.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:21:47.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:30:26.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:34:20.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:03:58.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:41:30.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:22:21.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:23:20.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T00:49:08.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:54:39.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:49:44.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:31:37.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T08:10:03.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:14:58.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:21:22.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:55:02.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:45:50.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:15:02.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:40:28.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:59:35.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T07:59:16.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:36:16.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:18:30.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:04:56.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:34:56.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:18:41.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:20:03.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:44:32.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:22:49.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:05:23.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:34:45.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T06:51:32.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:09:48.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:22:15.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:09:20.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:36:16.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:32:23.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:15:37.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:10:46.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:33:57.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:54:40.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:11:04.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:05:27.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:04:05.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:28:26.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:44:30.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:45:10.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:34:46.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:27:42.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:02:18.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:13:01.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:23:53.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:08:17.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:20:16.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:46:20.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:32:23.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:41:28.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:22:24.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:33:13.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:59:53.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:51:08.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:53:09.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:06:05.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:44:27.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:05:48.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:39:11.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:01:24.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:01:35.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T08:33:20.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:49:30.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:14:12.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:47:22.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:08:54.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T01:19:23.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:07:25.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:27:24.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:48:38.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:02:39.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:05:30.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:22:41.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T08:26:43.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:34:33.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T07:09:11.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T03:40:35.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:46:01.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:47:45.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:47:05.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T00:57:17.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:20:56.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:50:56.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:24:30.620
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:35:38.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T03:37:53.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T02:51:48.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T04:23:50.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:16:53.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:42:50.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:41:59.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:00:43.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:56:34.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:09:44.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:07:49.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T09:05:07.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:31:49.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:24:24.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T00:23:50.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:26:22.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:42:24.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T01:06:56.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T07:47:08.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T07:26:21.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:06:59.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:09:08.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T00:50:30.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:28:03.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:04:06.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:07:36.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:13:43.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:20:14.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:30:25.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T02:01:07.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T01:08:58.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T06:53:53.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T03:31:54.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T01:19:09.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:56:58.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T06:37:48.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T00:32:47.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:57:23.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:23:09.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:20:34.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:56:46.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T09:44:12.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:25:51.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:06:50.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:08:38.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:09:45.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:24:30.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:28:47.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:47:15.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:11.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:08:34.035
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:17:25.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:59:33.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:39:09.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:28:43.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:04:06.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T08:53:54.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:00:55.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:27.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:01.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-20T11:18:07.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:03.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:30.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:50.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:41:50.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:02:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:41.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T09:42:51.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:28:17.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:11:58.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T09:48:17.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:23:19.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T10:30:22.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:32:02.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:33:25.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T09:45:31.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-20T11:17:52.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:08:56.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:47.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:58:12.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T10:33:09.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:12:37.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:45:56.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:08:11.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-20T11:18:37.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:02:17.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:08:33.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:26.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:26.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T08:55:16.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:35:13.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:16:06.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:11:20.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:40.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T08:51:09.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:40:37.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:27:17.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-30T10:05:27.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:55.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:11:15.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:24:41.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T09:59:21.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:30.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:10:08.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:44:43.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:26:00.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:35.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:36:10.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:31:27.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:41.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:58.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:58.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:09:54.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:11:55.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:10.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:19:12.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:14:46.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:03:24.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:58:48.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:55:58.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T08:49:48.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:36:06.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-20T11:18:21.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:32:31.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:41:09.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-26T09:27:46.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:31:10.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:07:17.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:09:20.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:43:22.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:14:03.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:21.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:55:26.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:27:22.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:11.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:36:28.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:37:48.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:25.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:48:39.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:44:35.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:33:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:46:05.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:37:25.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-24T08:52:34.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:34:35.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T09:57:59.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:13:26.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:50:00.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:01:31.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:12:42.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-24T09:41:57.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:11.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:27.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:00:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:40.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:36:35.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T10:29:02.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-28T09:18:50.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:34:46.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T10:31:47.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:27.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:35:22.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-22T09:30:07.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:37.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-21T09:54:52.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:40:29.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:02:03.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:11:42.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-20T11:17:38.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:10:00.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:21:58.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-22T10:34:29.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-22T09:46:52.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:00:41.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:09.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-20T09:32:06.076
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-01T09:07:23.393
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-08-23T10:26:56.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:44:44.443
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-21T08:37:26.603
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T09:58:36.493
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:56:53.903
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-27T11:10:19.000
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-22T09:53:49.200
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T11:57:36.490
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_2_5.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/faeac771-4163-4c53-b517-889a372b60cf
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:37:20.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:12:38.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:55:11.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:11:45.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:48:02.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:03:37.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:45:46.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:26:44.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:33:09.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:07:18.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:58:42.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:38:18.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:20:03.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:52:09.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:01:35.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:03:35.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:59:55.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:24:32.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:39:35.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:46:55.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:55:13.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:25:30.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:32:09.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:59:04.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:05:42.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:14:08.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:03:54.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:36:05.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:07:33.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:23:42.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:42:54.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:15:20.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:40:20.764
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:52:22.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:27:26.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:42:16.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:52:38.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:48:10.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:31:08.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:21:50.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:57:01.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:41:26.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:47:33.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:56:21.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:56:48.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:34:45.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:15:13.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:12:41.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:38:42.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:27:42.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:14:24.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:31:37.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:19:46.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:00:15.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:08:42.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:27:43.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:10:50.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:52:13.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:26:26.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:04:57.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:49:26.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:04:55.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:49:29.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:14:34.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:43:45.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:44:57.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:21:44.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:46:49.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:11:09.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:53:16.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:52:13.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:13:02.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:39:53.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:27:37.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:43:52.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:43:09.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:29:36.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:15:38.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:28:44.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:33:47.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:55:02.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:32:14.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:26:42.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:16:21.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:30:21.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:45:20.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:55:42.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:48:18.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:14:39.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:13:13.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:11:20.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:48:09.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:35:54.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:48:21.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:44:34.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:22:04.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:07:57.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:12:49.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:39:01.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:33:04.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:06:59.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:23:26.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:25:56.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:38:35.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:19:34.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:46:45.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:49:24.552
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:57:01.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:37:19.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:51:58.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:06:52.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:29:04.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:31:50.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:30:05.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:53:28.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:05:52.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:19:21.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:58:07.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:57:38.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:28:55.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:21:05.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:43:24.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:39:35.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:09:15.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:30:58.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:45:52.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:10:26.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:06:24.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:50:53.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:07:44.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:28:45.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:20:33.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:22:30.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:10:28.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:45:26.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:10:24.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:32:19.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:41:25.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:19:08.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:47:12.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:36:08.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:11:12.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:14:22.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:15:56.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:26:06.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:57:49.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:34:59.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:12:28.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:03:02.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:41:17.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:33:59.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:53:55.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:49:43.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:09:10.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:26:20.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:08:09.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:25:01.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:16:47.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:00:29.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:07:05.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:31:45.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:34:14.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:52:07.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:07:02.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:55:31.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:00:44.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:32:55.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:39:00.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:02:30.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:11:09.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:01:40.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T07:57:25.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:20:21.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:54:23.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:24:39.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:07:12.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:50:53.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:21:12.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:39:24.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:00:00.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:38:38.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:54:35.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:36:17.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:49:42.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:40:30.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:25:23.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:07:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:15:28.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:57:44.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:12:24.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:01:50.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:47:12.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:57:12.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:27:18.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:37:58.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:01:33.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:04:53.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:41:13.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:55:01.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:18:01.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:18:04.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:50:54.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:09:51.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:48:19.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:00:16.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:27:36.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:23:17.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:38:50.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:15:26.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:23:13.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:08:09.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:12:21.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:59:06.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:44:02.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:18:44.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:49:20.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:11:53.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:55:52.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:58:05.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:17:48.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:40:03.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:05:44.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:37:25.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:10:00.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:20:43.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:09:27.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:25:32.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:24:02.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:48:12.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:23:48.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:38:39.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:06:15.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:06:03.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T07:56:04.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:14:59.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:22:25.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:48:05.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:26:00.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:27:17.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:16:40.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:37:39.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:13:01.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:16:43.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:50:45.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:35:20.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:35:45.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:23:59.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:35:33.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:01:43.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:31:26.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:34:21.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:11:31.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:25:08.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:09:37.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:50:03.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:46:48.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:30:55.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:37:41.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:02:50.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:36:04.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:39:15.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:49:37.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:14:06.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:47:03.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:39:02.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:41:17.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:54:23.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:41:48.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:48:52.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:25:00.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:18:20.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:00:20.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:21:33.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:15:53.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:44:17.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:38:16.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:08:28.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:11:26.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:48:10.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:26:40.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:41:19.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:57:40.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:05:21.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:00:23.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:08:31.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:36:00.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:29:23.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:16:45.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:28:59.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:19:23.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:28:09.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:23:13.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:31:12.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:17:11.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:44:17.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:23:40.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:45:37.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:33:29.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:18:54.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:46:16.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:51:02.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:34:48.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:45:28.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:06:27.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:05:14.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:43:15.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:31:35.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:07:22.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:57:55.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:37:40.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:56:34.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:37:05.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:46:54.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:57:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:23:42.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:03:31.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:25:57.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:48:13.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:43:56.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:10:01.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:00:45.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:19:56.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:13:40.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:40:05.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:28:36.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:50:45.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:39:55.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:16:32.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:04:33.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:24:47.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:13:39.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:37:16.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:52:05.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:09:05.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:59:44.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:09:28.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:30:24.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:34:15.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:29:29.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:38:21.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:24:59.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:28:45.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:03:03.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:10:08.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:01:25.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:26:06.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:39:56.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:41:21.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:26:20.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:23:17.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:09:49.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:50:14.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:46:21.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:18:31.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:38:43.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:56:23.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:36:57.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:53:12.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:04:42.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:59:26.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:17:53.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:52:31.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:23:11.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:13:54.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:29:54.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:19:31.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:57:34.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:35:20.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:09:02.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:39:58.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:53:00.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:53:42.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:53:28.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:01:18.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:08:18.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:13:03.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:24:10.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:33:14.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:27:18.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:10:46.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:24:52.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:08:34.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:16:30.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:36:06.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:59:58.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:15:23.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:08:32.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:34:50.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:37:02.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:08:40.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:43:58.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:51:34.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:47:48.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:28:23.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:04:10.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:23:31.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:30:03.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:52:53.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:57:42.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:33:32.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:07:34.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:54:29.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:45:42.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:29:41.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:19:13.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:25:49.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:05:47.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:58:58.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:44:23.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:22:39.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:42:54.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:56:45.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:36:24.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:28:07.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:16:46.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:04:01.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:15:43.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:01:16.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:54:11.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:06:34.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:32:37.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:37:00.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:04:24.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:09:04.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:44:14.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:20:21.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:55:01.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:14:00.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:50:00.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:05:59.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:57:05.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:45:34.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:22:44.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:23:26.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:24:47.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:40:18.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:34:23.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:17:42.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:15:10.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:18:03.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:55:16.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:59:28.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:34:35.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:57:52.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:07:33.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:45:04.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:56:40.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:48:56.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:10:23.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:36:40.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:56:08.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:37:41.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:04:40.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:42:14.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:40:35.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:55:21.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:23:20.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:22:12.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:53:13.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:41:15.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:53:46.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:29:27.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:42:44.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:30:16.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:10:25.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:02:15.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:17:58.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:49:32.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:52:10.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:59:40.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:58:09.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:50:37.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:02:35.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:27:39.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:07:16.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:05:30.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:11:18.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T07:58:47.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:18:05.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:41:23.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:13:04.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:28:36.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:00:58.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:35:04.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:20:26.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:00:59.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:02:51.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:18:30.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:24:38.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:37:27.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:38:59.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:58:59.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:46:10.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:49:34.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:27:59.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:27:05.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:02:06.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:14:02.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:16:59.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:21:46.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:55:53.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:28:31.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:20:53.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:12:34.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:16:46.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:45:30.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:43:57.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:44:18.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:46:57.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:35:00.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:32:44.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:48:46.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:47:39.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:00:08.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:45:11.506
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:46:45.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:33:38.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:34:27.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:37:23.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:05:57.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:05:42.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:21:21.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:14:07.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:11:10.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:05:40.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:50:49.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:56:16.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:24:04.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:17:00.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:39:53.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:01:50.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:41:07.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:35:38.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:01:02.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:01:13.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:26:18.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:53:42.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:16:10.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:20:13.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:56:22.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:11:44.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:59:37.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:02:19.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:43:38.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:27:33.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:35:36.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:04:43.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:48:30.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:20:41.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:41:49.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:54:32.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:53:04.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:41:53.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:00:50.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:20:02.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:32:48.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:06:14.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:12:03.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:15:38.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:12:30.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:32:55.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:09:49.102
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:06:02.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:17:23.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:58:18.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:03:26.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:37:25.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:55:16.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:38:46.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:19:20.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:59:04.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:21:16.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:16:39.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:00:26.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:06:49.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:35:45.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:53:43.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:42:38.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:51:44.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:40:01.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:42:26.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:51:19.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:34:02.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:02:08.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:33:30.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T07:54:41.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:03:03.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:30:49.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:40:43.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:31:42.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:56:31.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:56:34.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:24:31.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:26:06.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:42:40.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:51:31.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T00:45:36.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:15:56.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:54:47.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:50:39.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T05:09:51.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:22:45.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:08:50.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:55:42.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:15:24.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:49:30.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:53:43.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:36:21.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:42:37.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:03:23.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:51:10.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:26:12.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:12:51.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:58:20.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:44:12.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:23:54.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:29:01.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:15:28.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:52:20.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:36:19.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:17:35.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:10:58.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:43:47.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:42:56.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:21:57.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:32:02.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:11:44.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:18:04.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:25:20.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:48:31.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:11:07.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:49:57.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:54:03.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:44:46.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:42:06.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:20:40.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:03:08.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:31:30.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:25:27.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:07:52.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:55:07.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:12:02.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:45:18.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:04:22.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:21:59.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:42:32.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:26:52.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:09:49.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:02:42.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:43:06.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:53:30.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:40:55.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:28:18.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:22:25.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:05:06.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:29:08.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:51:00.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:48:08.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:17:14.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:41:37.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:51:18.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:46:29.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:32:26.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:14:07.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:49:18.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:08:23.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:40:09.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:46:38.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:58:36.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:04:24.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:02:51.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T00:39:59.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:13:21.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:30:05.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:24:30.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:19:16.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:28:02.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:34:47.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:47:00.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:25:47.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:19:00.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:42:39.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:30:09.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:14:11.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:20:38.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:37:57.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:49:50.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:36:51.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:30:32.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:29:51.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:47:28.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:20:51.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:31:13.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:42:37.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:21:15.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:10:44.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:59:25.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:12:46.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:59:26.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T06:58:38.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T08:12:19.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:51:54.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:48:07.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:22:07.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:13:20.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:02:18.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:58:54.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:03:07.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:26:59.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:49:26.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:27:27.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:38:38.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T02:54:58.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T00:59:12.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:41:13.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T01:03:37.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:40:34.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T01:00:32.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:17:27.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:10:08.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:14:39.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:21:26.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:35:55.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T00:52:45.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:50:48.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T08:01:30.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:38:18.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T07:21:54.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:11:42.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:14:20.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T00:56:25.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:14:20.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T02:50:14.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:33:19.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:04:52.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T07:30:27.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T01:36:40.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T01:03:48.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T04:22:52.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:04:41.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T01:06:13.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:15:29.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T23:57:24.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:04:23.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:34:48.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:07:21.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T01:01:49.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:27:13.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T01:24:45.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T02:08:55.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T00:55:47.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T09:22:35.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T00:30:45.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T01:42:46.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T08:53:49.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T07:21:55.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:57:23.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:56:46.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:08:38.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:09:21.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:09:45.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:25:31.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T09:53:09.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T09:42:53.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:21:51.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:11.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:38:01.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:59:33.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:39:09.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:53.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T09:45:44.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:02.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:00:55.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:27.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:20:02.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:03.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:28:03.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:50.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:41:50.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:41.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:19:25.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:22:07.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:11:58.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:09.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:51:08.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:28:49.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T09:51:48.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:22:46.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:09:03.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:27:15.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:23:28.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T08:25:46.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:06:17.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T09:44:17.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:20:46.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T09:52:23.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:05.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T08:28:32.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:08:56.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:30.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T08:58:12.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:09.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T09:48:34.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:02:17.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:21:23.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:08:33.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:26.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:35:13.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:39:22.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:11:20.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:28:27.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T09:49:04.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:58:31.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:17.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:07:42.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:40.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:13:23.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:33.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-27T09:24:53.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:58.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:20:25.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:57:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:05.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:10:08.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:49:44.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:35.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:43:26.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T09:48:16.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:58.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:49:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:11:55.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:42:05.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:27:39.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:18:01.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T09:49:35.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:58:48.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:03:36.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:55:58.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:36.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:10:41.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:59:51.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:18.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:56:52.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:32:31.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T08:27:07.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-23T09:48:55.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:46.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:47.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:43:05.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:31:10.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:07:17.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-02T09:09:20.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-20T09:47:09.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:11.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:36:28.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:37:48.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:25.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:33:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:32.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:04:57.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T08:52:29.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:23:14.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T09:46:53.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T09:54:28.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:01:31.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T08:24:24.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:12:42.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:49.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-16T08:22:59.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:43.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T08:55:16.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:11.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:19:04.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:27.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:00:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:40.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T08:53:54.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:36:35.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-25T09:50:25.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-12T09:40:43.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:14:44.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:53:55.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:55:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:19.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:55:21.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:04.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:12:27.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-23T09:51:01.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:45.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:01:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:30.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:40:29.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:19.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:46.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2020-12-26T09:11:42.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-26T13:17:42.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T08:51:08.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:52:34.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-21T09:42:36.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-04T10:10:00.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-22T10:12:02.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-16T08:49:49.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:24:09.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-26T07:05:15.350
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-25T12:38:47.850
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-08-23T10:26:56.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T12:55:15.313
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-13T11:37:24.293
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T11:18:41.123
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-22T11:11:44.583
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:48:05.140
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-22T09:53:49.200
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-28T10:26:09.340
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_3_1.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/f27d8625-084b-498e-b6d1-65b7e48003e5
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:47:42.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:32:48.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:12:43.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:56:29.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:26:02.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:46:14.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:23:48.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:14:35.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:39:45.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:11:46.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:33:31.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:12:47.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:00:54.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:49:52.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:39:36.541
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:44:24.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:34:03.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:18:45.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:47:50.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:57:41.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:41:52.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:07:08.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:13:26.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:16:58.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:46:10.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:39:15.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:48:35.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:32:26.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:19:01.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:59:35.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:37:31.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:31:30.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:37:39.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:38:54.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:07:52.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:50:26.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:21:19.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:32:45.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:07:05.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:17:11.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:44:05.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:48:12.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:41:29.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:34:51.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:18:43.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:17:51.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:22:23.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:13:13.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:33:28.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:00:23.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:45:41.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:17:15.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:24:44.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:38:27.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:40:52.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:09:19.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:40:32.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:30:54.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:51:06.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:14:07.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:00:10.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:03:36.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:43:15.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:07:42.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:55:17.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:58:34.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:33:34.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:10:29.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:34:31.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:16:08.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:24:47.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:07:58.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:05:01.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:06:54.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:54:21.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:46:16.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:35:01.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:23:30.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:41:14.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:25:22.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:02:43.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:09:59.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:34:14.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:37:35.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:18:45.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:13:20.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:49:54.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:41:04.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:56:22.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:57:58.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:28:51.764
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:23:27.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:52:27.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:06:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:06:44.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:20:42.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:56:15.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:28:40.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:33:36.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:34:59.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:58:50.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:05:47.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:29:35.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:27:56.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:13:53.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:22:46.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:08:23.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:58:43.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:58:59.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:48:27.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:36:47.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:39:33.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:57:06.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:35:05.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:53:09.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:07:49.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:46:06.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:19:13.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:17:26.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:02:08.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:26:40.277
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T05:01:16.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:52:59.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:53:01.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:27:41.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:26:06.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:40:37.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:26:06.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:09:46.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:25:36.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:28:43.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:13:54.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:04:13.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:55:04.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:22:54.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:31:18.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:18:06.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:56:57.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:26:00.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:09:54.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:32:48.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:10:27.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:57:45.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:41:43.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:49:55.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:43:33.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:25:15.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:55:59.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:27:31.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:02:33.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:08:36.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:34:15.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:17:19.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:36:05.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:06:38.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:01:42.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:03:03.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:56:55.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:57:15.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:47:30.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:02:59.352
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:29:59.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:58:11.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:58:24.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:47:09.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:30:53.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:15:56.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:49:00.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:42:47.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:37:22.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:27:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:07:58.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:34:47.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:20:12.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:25:24.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:39:37.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:00:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:57:32.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:58:00.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:13:25.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:32:37.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:54:44.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T03:54:11.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:16:35.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:08:24.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:00:17.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:53:36.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:44:35.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:11:45.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:08:33.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:32:35.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:13:32.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:56:27.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:14:05.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:35:59.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:10:40.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:19:17.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:46:51.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:50:22.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:01:11.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:05:36.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:38:52.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:09:45.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:57:54.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:55:48.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:42:51.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:05:36.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:27:17.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:23:12.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:29:58.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:34:40.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:19:27.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:34:06.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:43:03.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:18:39.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:30:13.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:15:53.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:43:15.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:42:23.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:36:20.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:40:54.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:48:04.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:54:29.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:20:01.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:13:03.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:05:18.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:25:58.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:38:47.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:04:19.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:51:56.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:25:23.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:03:34.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:59:27.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:53:46.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:02:29.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:08:00.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:07:37.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:45:57.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:23:10.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:50:56.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:05:03.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:29:32.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:47:01.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:32:48.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:58:31.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:58:59.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:00:26.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:32:56.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:02:08.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:01:12.777
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:12:32.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:12:37.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:41:17.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:38:14.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:51:42.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:52:17.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:20:29.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:16:49.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:01:23.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:06:54.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:51:54.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:47:26.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:15:09.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:42:32.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:09:41.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:10:25.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:01:41.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:22:05.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:30:11.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:56:12.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:19:56.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:44:29.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T00:26:38.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:22:07.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:01:28.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:48:27.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:06:23.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:19:50.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:24:16.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:15:10.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:36:38.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:49:08.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:23:15.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:38:58.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:04:51.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:19:23.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:50:20.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:11:08.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:07:23.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:19:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:49:38.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:09:01.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:16:00.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:06:28.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:54:53.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:42:14.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:06:38.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:00:14.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:05:21.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:52:17.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:23:19.620
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:50:47.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:30:53.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:09:55.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:06:40.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:22:09.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:18:18.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:53:59.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:15:56.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:46:17.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:59:50.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:41:02.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:56:34.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:14:49.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:03:42.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:55:49.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:40:47.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:09:20.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:20:48.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:12:01.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:14:45.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:10:43.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:55:48.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:45:27.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:14:57.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:22:00.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:24:45.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:17:56.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:10:00.653
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:18:30.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:43:34.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:02:59.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:40:12.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:24:48.003
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:26:10.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:30:12.376
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:14:43.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:29:48.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:55:37.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:23:02.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:45:46.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:45:14.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:30:05.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:28:40.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:04:06.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:49:40.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:13:06.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:22:35.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:47:16.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:32:11.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:11:28.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:47:27.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:27:04.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:15:43.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:14:11.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:36:30.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:35:26.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:54:35.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:02:53.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:17:59.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:08:22.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:39:56.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:36:46.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:47:32.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:03:59.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:32:27.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:57:32.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:14:38.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:16:18.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:54:07.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:33:12.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:53:24.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:00:48.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:12:30.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:31:17.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:31:01.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:17:41.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:21:17.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:11:45.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:13:04.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:49:00.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:24:04.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:53:50.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:31:32.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:37:56.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:15:13.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:12:30.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:47:06.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:49:31.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:00:09.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:39:32.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:50:36.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:05:02.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:27:32.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:06:04.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:51:31.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:50:29.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:52:18.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:19:23.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:53:40.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:05:05.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:55:38.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:35:04.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:36:56.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:30:34.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:41:44.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:20:43.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:57:30.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:16:00.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:28:50.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:49:14.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:43:31.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:06:24.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:43:25.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:20:46.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T07:37:33.610
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:13:50.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:21:08.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:30:05.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:55:11.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:28:45.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:14:24.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:29:08.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:21:09.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:22:26.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:10:42.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:03:22.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:25:46.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:01:05.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:25:06.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:21:24.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:27:58.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:07:12.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:40:32.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:31:30.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:40:49.764
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:52:27.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:53:46.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:04:28.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:10:38.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:58:51.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:10:33.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:55:56.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:07:15.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:21:02.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:33:56.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:44:45.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:36:26.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:51:23.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:21:24.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:29:17.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:24:32.579
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:54:20.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:12:19.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:07:56.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:44:51.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:30:08.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:48:47.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:14:37.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:13:46.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:39:18.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:17:54.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:25:12.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:26:12.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:37:18.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:44:25.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:48:59.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:07:56.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:19:17.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:05:44.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:24:28.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:59:21.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:22:55.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:28:43.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:30:31.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:13:05.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:28:22.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:38:04.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:41:51.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:25:55.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:11:56.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T05:02:37.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:14:24.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:53:03.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:56:51.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:11:12.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:22:06.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:36:00.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:11:14.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:42:15.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:27:07.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:01:41.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:40:23.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:33:40.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:36:37.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:09:40.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:33:44.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T07:34:57.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:36:17.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:56:39.479
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:40:54.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:20:47.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:59:44.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:37:53.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:55:55.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:27:21.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:16:29.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:15:22.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:39:15.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:19:38.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:34:06.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:31:25.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:12:41.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:33:22.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:26:46.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:41:58.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:23:25.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:12:05.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:44:58.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:39:24.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:53:15.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:51:12.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:49:29.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:09:10.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:43:11.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:37:08.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:25:35.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:47:29.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:24:39.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:54:29.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:47:49.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:42:14.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:02:54.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:45:23.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:55:02.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T07:36:16.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:24:31.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:53:35.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:16:41.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:17:56.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:41:36.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:23:25.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:02:04.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:54:34.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:44:58.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:05:55.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:49:16.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:59:52.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:57:14.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:23:56.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:37:27.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:20:05.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:35:04.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:00:48.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:14:34.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:19:58.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:21:50.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:59:53.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:56:14.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:53:07.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:04:19.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:47:02.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:20:36.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:08:35.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:05:20.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:59:06.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:54:37.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:59:36.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:48:21.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:16:38.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:35:05.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:58:50.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:32:43.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:55:31.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:35:38.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:37:58.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:57:10.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:32:19.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:50:03.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:17:07.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:46:08.560
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:32:03.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:11:06.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:11:22.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:30:53.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:21:31.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:22:45.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:04:16.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T00:59:14.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:38:43.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:46:44.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:48:20.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:13:51.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:20:22.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:28:15.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:35:23.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:09:07.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:40:51.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:32:14.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:43:23.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:12:26.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:50:58.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:45:45.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:54:55.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:17:58.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:46:13.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:48:45.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:21:17.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:24:04.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:26:31.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:43:03.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:43:40.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:23:22.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:09:16.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:23:54.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:18:31.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:03:30.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:44:58.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:28:27.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:51:48.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:12:01.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:26:55.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:31:29.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:26:36.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:15:16.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:28:12.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:38:05.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:11:01.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:38:03.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:51:41.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:36:44.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:21:40.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:36:43.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:13:38.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:05:26.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:33:46.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:43:32.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:58:56.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:51:19.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:06:40.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:35:36.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:03:59.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:22:02.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:11:11.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:54:57.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:44:51.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:44:21.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:44:53.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:19:10.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:51:09.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:01:09.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:27:21.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:27:19.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:28:38.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:17:27.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:40:01.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T03:57:39.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:51:48.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:46:51.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:24:50.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:52:31.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:20:06.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:58:31.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:35:22.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:38:05.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:21:56.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:42:47.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:29:28.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:44:55.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:42:07.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:29:16.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:43:32.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T04:08:24.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:05:37.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:38:28.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:24:05.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:18:05.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:04:24.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:24:15.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:18:46.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:01:44.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:03:01.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:22:35.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:57:13.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:44:09.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:40:16.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:27:27.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:01:34.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:36:12.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:58:33.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:11:10.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:16:16.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:31:07.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:45:26.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:43:06.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:39:54.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:15:30.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:15:43.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:59:55.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:03:52.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:11:44.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:29:41.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:41:30.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T03:31:23.505
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:09:08.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:09:14.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T03:38:37.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T09:00:02.609
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:05:10.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:07:07.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:43:53.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T03:06:10.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:34:53.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:35:27.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:39:28.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:18:36.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:50:07.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:00:31.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T03:24:20.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T08:39:35.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:52:40.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:28:06.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:32:13.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:50:36.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:17:12.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:02:15.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:02:22.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:30:37.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:09:21.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:37:08.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:22:28.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:10:22.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T02:48:10.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:11:53.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:39:11.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:47:35.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:52:42.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:41:57.489
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T08:58:16.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:42:12.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:44:08.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:37:51.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:08:41.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:17:27.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:42:16.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T05:31:49.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T00:33:45.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:20:51.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T04:40:12.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T04:34:08.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T08:49:45.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:19:18.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T04:26:55.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T00:32:05.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:36:49.263
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:43:38.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T03:42:20.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T04:33:54.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T01:04:44.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:35:17.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T03:46:30.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:38:08.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T03:40:39.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:57:23.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:07:57.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:07:38.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:31.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:27.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:53:30.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:25:31.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:11.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:11:45.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:53.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:02:19.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:43:41.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:18.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T09:13:43.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T09:17:51.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:54:55.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:03:06.651
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T08:14:57.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:13:46.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:45:11.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:20:02.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:03.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:57:38.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:25:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:50.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:49:17.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T06:28:25.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:44:36.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:11:58.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:09.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:40:00.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T10:01:32.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T09:58:11.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:22:46.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:34:34.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:50:37.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:01.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:00:55.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:06:37.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:26:35.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T09:12:22.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:06:58.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:05.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:42.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:09:00.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:05:15.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:06:17.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:44.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:53:21.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:57:23.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:21:23.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:35.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:41:47.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T09:16:31.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:35:13.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:08:52.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:10:48.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:45:56.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:46:31.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:58:31.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:42:20.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T08:13:38.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:09:39.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T09:59:33.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T06:31:08.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:47:23.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:57:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:58:44.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:38:41.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:04:26.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:31:35.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T10:00:09.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:08:03.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:19.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:00:21.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:54:41.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:35:55.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:04:58.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:58:48.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:55:58.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:56:17.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T10:05:32.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:07:31.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:59:51.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:47:56.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:08:41.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:56:52.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:18:24.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:32:31.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:22:30.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:52:06.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:27:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:37:20.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:12:24.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:31:10.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:10:19.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-27T09:15:08.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:06:44.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-03T10:07:13.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:54:48.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:07:42.719
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:03:41.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T06:25:45.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:05:47.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:25.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:05.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-21T10:08:22.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T10:02:52.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:33:50.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:32.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:23:52.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T08:16:20.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:05:51.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T06:27:04.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:01:31.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:15:41.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:12:57.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-17T09:55:51.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-16T07:43:11.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:09:05.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:27.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T10:04:13.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:00:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:40.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-01T09:36:35.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-08T09:13:07.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:55:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:08:17.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-25T09:14:20.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:56:02.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:46:25.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:45:04.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-08T09:01:42.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:01:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-06T10:10:26.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-28T08:32:39.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:19.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:46.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-09T06:29:46.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T08:12:12.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:40:55.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:11:02.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-29T09:24:09.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-26T08:17:45.353
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:09:23.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T07:31:27.786
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T10:19:46.910
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-09-06T10:19:20.160
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-25T12:38:47.850
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:43:13.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T15:42:00.253
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-28T08:55:24.506
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T16:44:44.443
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-12T14:02:11.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-21T09:16:00.773
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_3_2.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/2e2048af-5fe3-4311-a6ee-c0cfa8686ca9
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:23:31.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:05:14.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:00:00.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:01:08.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:08:57.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:06:26.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:37:09.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:41:46.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:02:28.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:47:46.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:48:27.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:43:14.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:01:44.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:38:06.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:55:39.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:46:22.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:51:02.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:14:34.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:17:53.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:08:54.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:02:17.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:41:14.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:08:48.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:25:42.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:17:57.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:35:49.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:47:59.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:33:08.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:18:11.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:20:17.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:57:56.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:02:06.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:07:26.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:37:53.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:59:33.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:26:33.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:08:27.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:56:09.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:16:31.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:06:19.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:26:14.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:41:59.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:15:59.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:18:29.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:09:50.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:37:14.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:27:41.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:30:14.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:30:18.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:11:42.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:20:57.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:01:52.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:18:15.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:45:12.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:18:56.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:35:20.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:43:54.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:45:58.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:28:43.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:22:11.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:32:19.385
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:45:21.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:06:39.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:14:19.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:49:45.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:11:23.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:42:45.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:21:41.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:07:46.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:17:36.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:41:35.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:47:03.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:35:00.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:03:50.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:26:39.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:18:41.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:56:31.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:09:04.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:51:11.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:20:28.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:38:02.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:23:45.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:47:15.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:18:12.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:31:28.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:05:38.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:51:32.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:24:51.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:45:47.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:41:10.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:58:11.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T23:59:41.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:55:34.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:24:08.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:45:22.074
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:11:49.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:35:46.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:29:39.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:59:01.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:52:49.837
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:51:51.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:14:18.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:02:06.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:56:45.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:34:27.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:39:54.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:18:39.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:25:44.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:55:27.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:07:32.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:34:30.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:11:23.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:06:08.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:44:38.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:40:32.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:10:15.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:59:17.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:00:49.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:25:42.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:36:38.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:44:12.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:37:57.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:48:31.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:17:11.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:56:56.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:16:05.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:24:23.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:12:45.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T00:59:04.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:18:29.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:11:26.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:09:56.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:21:34.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:31:03.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:50:15.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:38:39.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:25:42.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:16:26.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:41:25.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:08:34.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:37:42.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:46:43.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:38:37.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:02:55.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:42:06.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:12:31.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:19:31.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:16:56.683
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:47:19.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:53:47.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:09:22.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:40:05.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:56:35.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:35:43.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:28:59.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:39:24.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:20:16.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:12:28.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:19:29.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:49:19.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:06:02.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:21:17.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:45:22.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:25:40.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:43:23.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:00:31.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:38:36.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:38:35.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:24:20.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:15:35.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:38:34.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:18:16.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:00:15.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:59:23.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:03:20.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:12:45.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:42:02.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:40:33.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:34:35.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:51:43.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:32:13.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:01:34.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:49:48.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:37:19.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:05:07.077
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:15:54.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:42:08.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:27:34.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:25:05.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:44:38.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:30:26.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:58:29.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:03:37.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:37:18.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:38:27.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:32:47.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:08:09.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:05:02.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:50:22.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:34:57.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:05:53.345
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:13:55.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:03:33.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:12:02.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:25:13.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:07:56.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:01:42.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:24:26.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:44:24.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:16:56.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:35:07.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:35:04.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:03:00.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:14:42.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:09:07.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:43:33.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:53:18.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:49:32.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:31:24.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:58:15.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:38:19.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:19:36.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:11:38.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:30:19.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:56:39.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:08:44.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:23:03.048
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:44:03.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:25:12.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:13:03.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:34:40.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:18:38.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:10:15.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:23:54.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:36:00.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:30:41.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:28:01.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:15:17.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:32:16.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:11:53.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:07:56.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:40:34.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:46:08.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:59:10.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:35:54.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:18:38.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:14:55.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:33:32.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:23:28.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:14:12.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:06:19.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:04:37.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:13:38.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:31:38.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:39:24.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:53:58.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:49:18.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:42:51.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:44:36.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:00:48.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:21:18.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:44:26.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:10:05.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:15:38.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:52:31.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:08:50.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:42:33.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:04:56.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:04:47.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:52:57.552
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:12:33.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:15:34.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:01:01.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:36:22.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:13:28.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:10:05.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:33:38.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:18:13.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:17:27.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:41:12.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:08:42.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:49:28.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:27:25.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:49:24.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:39:17.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:31:06.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:44:04.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:11:13.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:43:27.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:48:18.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:49:58.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:07:45.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:58:05.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:32:32.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:36:37.812
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:48:52.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:48:11.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:44:52.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:37:56.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:48:33.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:45:31.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:44:44.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:26:12.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:07:23.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:04:40.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:37:46.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:10:28.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:55:16.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:00:31.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:59:48.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:55:00.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:56:58.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:50:04.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:07:10.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:13:10.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:52:25.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:50:12.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:23:25.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:13:50.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:47:14.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:37:21.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:51:11.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:40:40.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:42:45.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:31:00.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:10:51.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:32:44.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:39:54.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:14:15.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:46:39.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:16:55.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:26:20.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:20:47.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:10:03.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:41:43.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:33:22.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:51:32.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:28:59.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:41:22.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:06:47.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:23:32.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:01:03.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:45:41.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:50:32.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:31:35.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:10:20.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:40:25.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:59:33.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:54:17.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:48:56.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:15:35.997
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:21:06.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:53:58.332
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:51:15.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:24:25.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:55:16.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:46:06.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:36:24.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:12:42.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:43:53.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:35:36.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:08:04.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:23:58.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:02:24.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:48:00.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:43:39.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:30:54.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:03:55.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:20:01.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:47:00.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:24:13.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:22:59.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:12:19.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:19:36.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:25:29.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:28:56.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:44:45.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:23:23.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:45:56.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:44:13.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:28:44.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:28:01.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:16:56.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:00:23.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:50:40.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:28:49.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:31:02.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:37:20.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:26:23.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:53:47.918
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:46:10.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:09:15.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:44:33.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:16:01.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:35:09.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:48:40.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:14:35.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:01:08.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:25:16.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:45:54.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:34:24.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:39:25.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:07:14.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:05:14.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:14:47.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:26:26.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:38:40.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:10:33.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:46:41.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:36:10.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:30:15.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:03:06.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:14:53.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:10:34.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:36:23.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:57:53.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:31:48.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:29:35.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:53:01.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:55:58.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:08:49.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:03:58.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:20:07.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:12:31.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:36:30.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:39:37.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:25:31.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:26:11.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:36:17.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:22:36.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:04:14.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:41:21.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:31:45.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:26:05.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:22:55.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:51:33.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:15:10.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:03:30.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:21:27.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:42:32.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:54:11.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:52:52.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:17:42.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:33:50.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:40:01.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:23:44.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:00:20.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:58:29.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:54:52.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:43:24.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:32:49.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:27:48.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:15:55.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:32:25.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:52:25.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:12:03.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:10:44.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:19:15.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:28:20.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:05:07.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:32:29.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:57:50.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:34:17.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:50:01.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:34:57.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:20:36.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:14:08.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:40:56.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:32:24.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:41:14.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:31:41.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:20:33.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:57:11.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:32:00.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:14:02.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:11:00.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:12:58.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:20:35.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:24:47.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:42:34.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T23:56:25.720
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:32:54.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:43:20.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:42:02.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:03:11.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:17:32.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:35:25.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:19:34.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:15:54.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:24:01.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:00:43.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:59:25.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:40:46.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:40:00.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:50:59.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:17:20.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:51:10.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:30:28.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:45:11.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:16:14.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:51:36.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:45:01.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:30:41.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:52:53.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:35:39.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:16:34.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:51:33.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:53:49.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:31:08.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:59:49.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:19:48.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:56:44.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:38:59.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:26:59.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:35:17.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:47:38.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:55:17.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:12:49.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:10:35.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:15:48.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:33:55.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:04:19.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:19:11.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:24:53.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:38:17.513
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:53:20.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:38:33.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:44:47.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:41:28.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:33:47.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:02:49.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:09:48.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:19:49.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:27:18.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:08:08.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:33:06.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:11:40.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:24:23.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:19:33.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:02:09.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:35:48.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:22:38.818
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:15:34.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:30:04.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:43:04.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:27:39.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:23:06.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:19:14.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:56:41.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:00:35.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:20:54.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:37:47.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:07:28.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:35:55.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:07:46.620
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:18:14.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:22:39.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:29:42.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:12:15.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:28:29.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T23:54:11.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:59:38.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:56:27.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:06:16.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:02:28.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:22:14.903
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:43:52.881
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:58:02.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:05:32.880
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:49:40.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:02:10.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:51:39.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:07:21.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:09:07.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:33:52.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:11:12.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:32:24.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:55:33.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:47:45.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:54:21.231
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:00:47.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:48:36.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:07:37.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:43:21.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:01:46.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:39:36.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:50:12.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:50:51.576
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:42:54.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:36:34.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:30:29.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:25:30.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:19:59.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:06:16.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:04:26.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:04:06.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:39:10.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:47:05.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:20:21.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:34:21.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:55:30.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:27:03.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:05:20.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:20:47.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:27:39.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:02:21.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:02:08.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:45:54.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:34:31.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:06:03.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:19:40.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:02:54.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:04:49.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:10:24.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:13:14.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:21:19.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:23:41.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T23:58:15.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:34:42.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:44:24.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:33:03.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:44:40.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:53:30.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:31:48.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T00:56:26.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:57:02.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:04:48.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:54:01.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:18:52.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:17:33.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:19:57.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:17:54.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:59:27.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:37:43.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:14:35.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:29:33.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:22:09.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:40:46.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:48:05.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:52:00.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:16:54.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:05:57.270
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:22:05.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:22:25.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:00:58.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:08:04.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:35:05.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:34:14.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:27:02.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:55:08.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:48:13.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T05:01:35.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:04:54.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:29:46.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:52:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:10:26.687
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:06:14.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:40:29.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:43:08.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:14:25.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:18:57.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:15:08.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:30:56.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:20:51.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:37:13.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:43:02.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:47:09.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:50:06.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:22:55.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:13:32.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:55:21.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T00:57:46.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:28:16.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:49:53.491
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:08:02.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:50:43.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:57:26.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:52:11.065
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:16:01.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:15:28.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:24:50.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:22:37.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:27:44.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:57:58.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:27:36.954
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:46:28.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:13:12.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:26:49.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:58:39.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:32:32.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:50:48.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:28:54.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:27:26.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:06:34.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:56:53.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:48:46.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:17:17.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:11:28.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:28:18.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:06:07.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:37:31.476
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:35:57.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:22:05.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:05:01.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:25:15.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:37:52.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:31:59.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:22:35.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:54:51.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:55:12.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:49:03.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:19:00.169
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:40:11.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:49:09.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:48:24.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:37:59.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:36:59.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:42:52.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:39:07.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:44:29.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:46:55.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:35:57.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:17:20.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:37:08.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:16:13.124
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:27:02.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:03:28.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:54:51.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:52:39.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:21:58.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:26:29.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:33:20.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:02:10.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:50:51.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:51:22.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:48:36.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:33:13.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:17:09.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:16:46.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:47:15.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:27:02.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:00:22.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:45:57.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:03:42.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:03:25.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:18:10.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:33:04.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:46:52.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:16:54.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:21:46.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:30:59.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:34:06.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:49:49.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:26:58.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:19:30.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:20:52.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:07:36.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:48:43.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:28:21.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:39:24.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:30:22.128
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:40:57.835
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:58:18.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:02:30.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:23:56.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:11:53.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:10:10.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:03:02.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:42:16.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:19:48.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:30:24.178
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:14:27.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:36:46.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:50:38.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:27:02.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:29:13.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:44:17.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:06:44.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:50:22.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:40:17.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:52:42.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:59:13.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:15:20.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:16:52.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:37:05.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:00:49.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:33:40.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:29:21.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:52:15.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:10:08.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:12:54.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:40:43.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:48:48.107
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:53:32.166
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:49:03.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:37:03.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:00:46.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:43:19.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:14:31.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:09:23.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:58:55.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:41:51.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:47:13.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:23:08.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:55:09.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:24:21.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:31:49.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T04:52:13.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:29:42.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:11:12.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:41:32.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:38:24.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:13:57.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:29:54.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:24:13.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:29:10.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:33:09.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T02:58:01.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:06:24.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:11:29.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:46:03.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:47:48.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:00:52.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:38:49.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:22:26.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:31:35.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:29:11.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:14:16.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:46:12.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:31:23.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:59:23.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:33:19.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:57:36.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:15:38.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:28:21.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:25:00.998
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:08:30.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:21:38.743
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:18:13.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:36:38.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:22:10.600
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:26:30.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:21:09.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:33:44.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:28:45.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:34:22.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:08:44.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:09:14.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:49:33.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:33:06.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:05:25.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:54:12.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:51:31.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:54:02.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:36:37.706
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:09:46.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:58:19.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:39:56.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:42:52.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T00:55:08.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:52:52.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T00:57:58.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:41:50.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:01:50.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T23:55:34.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T07:24:51.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T04:53:35.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:39:13.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:26:05.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:12:13.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:48:00.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:20:51.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T23:55:07.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:39:05.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:18:54.566
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:30:07.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-23T23:56:56.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:40:02.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:33:44.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:31:36.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:56:38.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:45:45.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:21:11.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:39:42.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:56:37.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:21:50.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T08:06:35.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:54:36.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:43:10.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:27:52.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:03:44.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:09:28.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T03:38:38.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:34:52.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:54:07.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:13:21.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:59:40.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:40:38.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T04:52:34.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:03:00.999
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:03:37.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:25:10.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T00:26:36.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:01:37.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:13:04.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T01:07:24.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T23:57:46.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T01:28:16.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:57:19.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T00:24:44.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T02:50:14.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:21:07.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:23:02.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:59:22.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:30:48.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:14:42.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:47:27.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-23T23:59:04.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:40:44.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:03:26.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:32:05.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T07:42:14.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:06:57.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:05:49.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:39:19.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:29:43.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T02:42:04.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:09:17.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:17:10.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:10:42.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:13:46.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:31:13.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:04:57.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:15:53.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:01:17.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T01:41:53.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T08:55:38.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T00:30:04.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:46:40.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:56:10.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T00:09:26.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:11:43.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T03:07:37.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:04:31.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:47:31.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T05:28:22.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T00:58:02.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T05:25:46.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T02:12:59.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T01:20:12.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:06:52.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T08:35:17.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:54:15.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:04:31.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T08:47:24.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T00:29:05.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:39:53.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T04:33:52.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T09:57:00.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:57:23.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:17.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:07:57.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:31.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T09:58:25.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:11.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:53.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:18.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:21.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:14:34.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:45:11.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:03:12.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:58:49.904
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:25:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:49:17.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T09:02:21.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:11:58.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:09.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:44:00.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T09:04:52.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T09:50:43.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:50:37.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:04:30.131
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:09:14.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T09:56:11.546
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:06:37.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T09:31:27.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:26:35.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:43:50.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T09:55:37.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T08:59:41.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:05.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:33:09.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:05:15.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:11:08.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:27:41.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:42:35.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:44.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:08:44.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:29:06.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:10:48.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:14:56.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:31:48.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:46:31.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:58:31.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:13:52.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:39:43.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:20:29.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T09:03:26.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:10:05.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:06:31.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:07:19.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:45.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:41:08.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:22.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:54:39.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:45:12.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:57:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:15:12.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:57:56.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:05:11.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:45.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:48.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:42:30.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:21:54.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:53:16.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:04.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:45.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T09:54:17.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-13T10:05:53.050
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:15:18.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:05:41.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:01:52.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:56:00.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T09:05:03.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T09:02:02.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-15T09:57:23.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:58:48.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:55:58.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:30:27.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:07:01.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:59:51.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-24T09:47:56.484
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:56:52.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:22:30.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T09:27:18.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:15:41.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T09:59:07.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:27:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:30.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T10:02:24.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T09:01:01.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:49:04.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:20.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:05.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:09:43.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:32.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:23:52.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:05:51.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:48:10.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:01:31.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:47.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:35.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:16:03.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:05:12.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:16:32.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:12:27.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:27.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:45:23.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:24:47.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:00:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T09:53:24.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T08:59:16.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:59.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:40.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:04:56.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-07T09:52:52.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:55:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:08:22.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:26:08.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:44:08.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-10T09:03:42.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-09T09:58:12.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T10:01:00.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:07:52.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:46:49.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T09:28:40.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:01:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T09:52:03.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T09:25:56.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T09:59:39.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:19.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:00.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:00:32.468
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-25T09:57:46.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-27T09:30:05.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-17T10:06:02.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T09:57:48.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:17:54.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-06T09:03:48.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-30T09:23:20.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-08T09:54:46.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T10:03:47.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-09T09:58:14.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-24T09:00:41.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:09:23.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:49:31.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T13:51:00.416
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-12T08:00:15.256
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-25T12:38:47.850
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-19T12:25:01.246
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-12T14:02:11.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-21T09:16:00.773
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-22T09:53:49.200
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-28T10:26:09.340
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-08T09:50:01.773
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_3_3.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/dd46ad25-6b7c-4c7a-8ddb-a5532a99ea4b
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:56:56.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:52:36.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:50:54.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:31:21.202
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:32:41.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:20:39.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:22:29.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:21:07.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:04:17.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:18:04.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:10:14.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:26:18.057
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:16:49.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:02:08.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:42:07.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:44:24.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:05:34.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:57:32.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:10:17.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:51:53.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:15:34.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:10:43.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T02:55:35.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:15:03.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:28:10.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:05:17.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:00:45.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:45:59.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:20:38.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:39:36.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:42:27.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:30:18.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:06:13.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:33:55.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:21:11.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:22:23.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:03:24.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:59:22.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:33:43.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:40:58.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:12:20.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:05:56.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:11:31.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:31:36.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:59:34.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:12:42.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:12:41.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:11:25.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:48:22.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:34:21.121
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:58:00.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:18:07.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:14:22.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:40:42.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:18:26.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:35:36.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:58:26.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:43:04.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:44:13.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:27:15.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:13:11.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:42:28.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:24:09.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:54:15.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:08:49.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:35:32.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:02:05.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:22:02.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:30:15.951
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:31:40.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:35:58.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:26:02.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:52:04.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:34:38.921
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:11:05.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:08:57.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:19:27.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:40:08.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:37:17.490
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:44:33.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:24:42.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:25:02.143
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:42:17.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:05:00.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:51:25.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:02:58.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:06:20.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:37:09.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:25:27.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:06:20.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:48:02.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:55:13.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:27:38.712
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:33:37.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:02:57.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:45:38.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:59:37.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:47:17.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:12:32.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:01:33.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:23:37.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:22:49.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:48:48.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:47:53.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:35:02.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:56:17.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:39:48.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:40:44.676
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:14:56.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:56:00.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:45:01.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:13:05.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:46:07.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:26:02.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:13:37.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:16:21.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:47:38.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:05:36.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:05:24.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:17:43.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:49:17.075
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:39:39.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:09:59.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:47:10.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:37:09.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:48:01.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:44:31.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:18:34.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:19:53.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:23:21.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:49:58.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:41:06.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:58:44.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:45:11.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:19:54.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:28:14.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:18:37.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:15:14.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:46:57.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:14:06.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:02:16.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:37:38.428
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:27:58.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:44:49.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:26:21.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:47:44.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:57:26.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:08:17.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:06:58.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:50:06.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:36:44.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:11:45.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:08:35.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:16:24.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:28:58.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:22:26.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:07:23.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:06:55.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:38:15.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:57:25.354
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:12:15.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:20:57.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:48:49.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:13:34.587
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:53:24.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:58:54.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:28:57.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:45:08.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:23:10.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:09:18.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:08:25.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:54:01.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:03:38.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:18:19.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:51:16.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:13:03.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:19:36.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:29:59.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:58:15.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:58:16.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:15:47.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:32:29.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:36:19.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:25:01.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:35:38.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:19:21.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:15:58.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:54:30.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:07:29.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:56:16.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:44:53.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:38:28.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:34:31.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:21:55.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:50:44.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:52:44.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:17:04.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:49:11.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:39:49.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:31:22.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:49:01.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:04:55.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:53:14.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:45:58.372
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:05:45.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:59:28.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:38:15.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:40:47.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:26:52.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:39:37.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:18:18.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:44:56.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:03:01.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:58:54.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:17:01.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:09:29.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:51:24.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:14:50.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:15:30.908
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:26:05.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:57:53.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:20:49.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:03:36.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:35:01.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:06:06.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:20:11.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:07:32.132
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:01:42.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:41:27.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:38:00.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:19:27.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T05:56:55.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:00:45.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:45:51.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:10:40.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:33:08.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:05:57.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:38:06.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:04:59.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:10:08.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:52:04.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:19:14.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:06:37.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:39:42.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:46:30.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:48:39.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T02:58:10.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:52:22.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:50:45.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:48:29.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:07:47.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:06:53.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:46:21.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:01:41.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:25:50.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:00:21.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:05:38.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:49:49.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:53:09.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:40:16.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:10:03.276
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:55:01.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:35:15.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:42:18.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:54:32.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:52:14.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:00:52.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:13:15.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:14:55.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:31:04.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:04:38.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:41:56.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:18:35.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:40:58.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:38:59.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:43:37.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:26:04.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:57:07.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:10:58.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:20:53.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:19:06.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:27:03.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:29:45.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:32:22.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:41:06.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:43:52.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:51:40.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:49:32.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:27:11.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:10:02.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:03:39.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:37:13.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:18:17.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:34:14.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:13:46.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:15:08.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:26:17.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:26:37.379
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:03:20.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:42:55.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:20:13.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:42:25.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:11:02.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:37:52.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:45:10.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:36:58.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:07:56.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:30:19.191
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:20:46.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:40:28.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:50:00.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:28:45.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:35:23.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:28:32.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:35:16.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:23:14.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:59:05.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:29:35.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:52:29.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:56:49.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:04:47.454
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:53:12.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:52:41.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:02:45.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:47:54.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:45:16.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:30:53.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:24:45.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:45:16.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:45:44.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:43:45.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:24:28.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:17:44.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:17:14.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:35:37.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:32:44.920
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:25:31.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:25:45.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:21:58.012
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T02:59:27.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:21:15.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:06:14.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:08:39.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:50:20.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:10:12.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:13:50.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:27:26.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:37:38.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:50:07.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:06:49.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:26:05.984
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:30:15.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:49:41.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:34:05.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:41:02.959
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:32:36.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:29:00.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:54:45.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:04:19.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:49:24.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:23:43.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:14:52.843
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:24:31.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:50:30.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:19:37.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:53:55.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:36:44.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:12:30.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:04:55.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:19:03.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:05:38.033
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:15:19.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:32:31.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:25:18.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:47:05.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:53:41.108
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:49:12.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:27:23.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:55:36.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:14:37.815
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:22:07.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:11:21.395
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:56:06.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:52:43.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:43:46.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:43:18.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:59:07.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:55:20.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:26:50.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:10:54.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:17:49.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:36:31.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:02:05.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:41:36.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:34:12.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:09:59.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:43:14.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:27:23.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:41:08.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:28:42.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:19:28.703
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:30:01.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:54:12.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:30:05.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:08:57.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:04:15.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T02:56:53.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:53:39.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:28:41.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:17:30.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:29:33.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:30:03.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:32:15.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:03:19.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:06:08.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:30:55.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:58:47.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:47:22.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:00:06.704
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:07:14.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:43:57.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:14:30.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:01:06.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:51:37.066
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:15:51.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:23:24.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:38:04.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:10:03.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:18:05.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:17:41.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:12:40.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:34:19.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:56:32.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:59:12.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:14:18.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:02:37.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:16:23.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:24:35.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:45:43.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:17:00.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:29:01.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:22:03.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:34:22.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:13:38.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:21:14.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:12:39.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:01:43.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:13:56.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:14:07.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:11:18.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:28:30.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:52:22.357
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:35:49.174
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:50:22.529
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:16:13.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:01:49.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:00:45.969
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:48:28.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:18:55.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:15:04.466
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:12:57.974
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:32:16.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:27:26.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:31:47.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:09:32.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:46:30.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:08:46.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:27:38.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:12:52.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:58:08.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:21:17.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:36:56.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:14:00.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:08:04.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:15:42.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:07:27.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:54:40.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:39:07.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:09:36.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:24:07.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:22:36.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:50:16.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:39:20.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:31:24.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:51:56.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:14:14.061
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:17:13.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:38:02.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:31:50.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:23:24.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:08:44.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:22:46.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:57:40.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:06:42.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:45:09.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:44:26.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:35:12.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:16:45.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:44:57.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:42:48.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:25:54.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:52:44.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:31:35.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:07:25.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:19:57.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:26:24.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:06:29.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:40:41.794
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:54:58.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:33:05.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:50:29.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:53:12.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:31:32.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:17:01.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:33:06.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:57:35.501
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:04:44.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:54:40.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:17:31.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:11:40.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:52:21.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:19:02.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:02:08.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:35:43.154
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:38:02.740
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:42:36.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:00:58.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:39:11.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:51:07.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:11:33.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:20:58.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:56:22.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:16:16.797
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:23:18.595
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:23:54.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:33:43.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:14:27.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:29:51.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:26:48.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:38:29.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:09:52.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:44:00.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:48:39.497
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:23:45.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:50:35.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:28:58.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:03:56.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:07:59.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:09:43.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:46:36.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:05:00.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:19:47.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:58:27.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:16:29.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:03:20.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:10:10.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:33:00.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:28:42.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:59:56.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:32:56.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:47:51.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:57:54.141
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:49:02.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:16:48.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:45:20.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:46:19.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:11:37.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:46:22.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:57:07.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:25:06.780
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:43:38.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:28:54.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:23:58.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:36:25.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:04:07.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:11:34.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:29:26.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:39:25.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:46:12.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:51:00.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:56:37.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:53:59.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:33:54.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:07:38.521
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:11:20.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:42:10.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:37:01.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:24:40.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:22:01.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:30:17.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:02:02.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:38:23.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:16:31.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:22:16.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:28:08.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:00:31.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:24:46.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:43:36.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:21:50.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:19:26.948
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:42:01.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:35:24.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:39:25.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:03:42.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:27:40.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:41:34.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:55:49.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:00:12.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:49:24.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:01:17.079
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:12:26.564
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:24:56.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:18:50.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:10:27.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:27:36.729
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:40:30.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:31:19.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:56:35.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:43:35.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:28:55.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:27:12.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:07:38.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:00:03.394
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:05:31.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:42:37.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:30:01.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:15:11.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:13:25.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:46:32.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:33:37.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:42:27.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:43:47.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:24:34.275
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:23:41.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:55:19.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:38:08.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:54:44.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:54:57.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:48:56.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:35:37.789
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:15:26.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:12:50.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:56:13.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:47:05.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:38:28.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:53:16.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:17:18.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:40:38.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-25T23:51:51.656
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:32:42.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:00:36.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:34:02.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:12:18.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:57:17.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:55:32.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:01:22.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T00:53:39.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:36:19.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:36:34.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T00:08:37.478
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:04:20.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:04:42.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:35:49.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:18:07.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:41:48.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:41:07.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:20:37.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:36:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:42:11.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:56:05.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:09:22.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:47:41.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:31:10.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:08:15.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:49:48.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:34:58.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:30:17.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:04:13.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:50:55.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:08:15.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:02:12.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:35:06.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:19:56.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:59:15.669
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:20:44.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:58:59.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:58:09.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:38:10.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:34:04.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:00:14.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:11:11.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:04:23.585
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:43:07.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:18:23.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:28:26.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:02:02.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:03:21.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:00:24.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:27:38.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:39:21.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:13:51.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:57:37.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:08:49.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:15:36.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T00:53:24.447
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:15:30.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:06:04.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:34:24.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:25:57.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:24:43.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:26:18.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:00:43.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:22:11.005
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T04:27:43.786
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T05:59:46.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:47:28.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:03:27.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:46:43.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:57:36.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:16:12.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:02:54.290
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T08:41:15.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:11:59.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:30:46.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:58:42.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:43:42.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T01:23:25.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:07:15.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:38:49.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T01:53:54.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:32:51.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:16:47.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:25:17.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T02:09:07.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:20:31.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:03:02.094
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:55:58.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T06:55:14.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T01:03:03.059
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:09:35.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:13:42.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:39:48.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T06:20:29.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:56:39.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T02:11:21.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T03:44:38.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:06:54.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T07:39:36.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:08:11.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T06:36:36.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T07:04:38.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T03:46:35.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T05:51:08.747
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:10:47.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T02:14:11.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:08:43.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:17:37.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T04:47:33.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T01:59:28.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T00:51:22.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:00:41.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T00:12:20.897
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T01:39:19.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T01:36:56.709
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:57:23.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:17.463
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:07:57.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:31.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:53:30.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:53.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:43:41.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:18.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-29T08:18:27.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:21.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:54:55.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:50:05.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:57:38.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:25:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T10:02:08.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:51:22.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:09.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:44:00.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:15.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T09:53:33.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T08:36:18.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:06:37.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:26:35.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:33:09.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:05:15.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:11:08.511
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:27:41.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:57:01.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:57:23.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:44.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T09:32:44.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-29T08:17:33.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:56:14.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:03.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:54:36.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:29:06.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:10:48.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:31:48.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:58:31.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:13:52.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:42:20.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T08:37:39.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T09:58:58.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T09:56:17.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:57:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:15:12.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T09:30:02.411
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:48.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T09:54:55.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:52:42.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T09:55:07.310
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:30.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:04.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T09:31:23.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:05:41.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T10:00:47.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:18.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T09:28:41.854
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:39:05.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T09:59:13.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:01.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:58:48.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T08:33:35.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T08:55:58.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:56:17.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:30:27.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:07:01.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:59:51.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T08:39:02.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:22:30.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T09:57:48.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:56:46.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:48:40.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T09:52:06.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:27:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-29T08:17:48.750
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-29T08:18:04.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:49:04.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T08:34:57.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:20.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:06:05.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:31.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:09:43.366
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:23:52.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:50.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-24T10:05:51.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:48:10.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:34:47.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:01:31.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-12T09:38:47.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T09:57:38.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T10:00:34.677
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:35.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-31T09:27:17.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:16:32.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:12:27.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:56:36.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:45:23.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:00:10.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T10:03:31.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:47:19.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:52:54.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:55:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:31.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-06T09:08:22.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:46:25.531
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:45:04.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:46:49.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-29T08:18:42.610
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:01:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-26T09:56:28.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:55:25.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-08-28T09:54:05.549
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:51:29.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:54:49.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-26T09:17:54.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-05T08:40:55.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-04T09:35:46.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T09:57:57.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-12T09:59:22.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:09:23.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-10T08:49:31.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-10T15:28:57.330
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-28T08:55:24.506
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-08-31T10:52:45.510
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-12T14:02:11.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-28T10:26:09.340
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T11:57:36.490
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-07T09:35:00.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_3_4.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/9f3efae5-19c9-4c5d-a1be-234f2450dc99
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:02:42.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:28:22.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:07:45.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:37:23.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:59:06.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:53:56.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:38:14.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:59:34.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:33:16.359
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:34:09.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:03:26.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:56:24.735
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:24:56.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:02:09.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:43:48.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:57:37.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:11:51.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:46:24.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:42:13.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:14:35.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:30:28.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:58:48.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:42:28.877
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:02:54.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:30:08.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:03:36.834
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:36:17.976
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:56:17.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:24:23.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:05:21.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:42:48.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:25:26.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:13:42.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:28:09.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:00:01.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:18:38.145
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:47:41.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:11:18.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:17:26.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:00:37.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:23:20.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:27:22.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:19:35.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:23:34.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:55:24.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:27:42.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:15:59.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:04:58.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:35:21.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:18:15.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:43:34.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:14:24.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:59:56.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:07:02.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:24:36.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:15:54.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:01:57.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:36:09.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:00:15.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:40:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:12:47.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:03:59.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:46:14.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:10:49.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:42:16.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:14:15.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:16:50.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:00:14.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:44:11.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:11:46.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:36:22.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:10:46.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:30:19.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:21:30.769
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:05:17.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:39:45.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:18:45.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:30:19.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:11:24.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:09:51.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:54:51.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:28:10.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:39:12.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:04:12.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:40:01.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:25:57.335
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:50:24.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:31:16.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:41:41.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:05:32.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:42:13.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:05:28.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:34:45.938
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:11:54.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:03:38.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:33:39.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:06:41.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:26:46.575
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:16:49.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:22:34.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:21:40.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:04:00.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:07:30.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:47:15.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:55:13.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:57:57.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:37:01.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:41:53.917
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:21:23.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:29:47.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:40:16.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:05:43.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:37:37.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:53:31.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:29:57.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:24:42.718
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:58:43.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:24:51.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:44:54.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:49:57.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:14:30.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:16:43.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:14:04.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:47:52.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:20:45.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:37:03.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:49:21.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:01:52.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:03:19.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:27:00.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:04:53.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:24:03.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:00:41.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:16:54.207
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:25:06.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:38:12.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:18:52.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:56:00.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:10:05.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:56:55.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:51:46.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:25:50.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:26:37.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:19:34.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:15:33.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:00:10.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:55:49.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:50:32.601
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:50:44.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:09:08.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:43:33.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:53:58.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:57:19.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:52:39.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:30:22.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:30:42.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:03:24.578
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:40:53.201
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:52:36.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:31:04.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:45:04.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:37:22.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:51:49.535
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:53:10.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:22:35.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:34:39.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:32:08.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:57:52.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:44:39.625
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:31:40.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:20:28.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:29:42.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:55:53.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:06:02.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:17:13.555
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:47:46.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:24:07.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:56:10.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:00:58.034
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:44:13.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:07:21.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:41:54.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:05:51.341
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:38:50.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:06:13.387
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:31:29.711
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:31:11.883
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:19:56.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:51:14.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:58:13.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:10:03.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:45:06.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:13:20.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:55:03.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:50:37.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:53:29.698
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:36:14.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:44:32.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:42:27.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:17:29.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:51:42.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:29:10.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:01:22.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:22:47.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:04:40.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:41:31.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:06:18.507
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:18:50.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:19:32.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:16:51.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:28:17.333
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:43:51.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:53:22.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:16:06.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:10:25.103
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:23:45.644
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:03:40.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:11:08.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:55:16.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:46:36.215
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:56:06.158
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:10:33.923
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:54:32.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:47:47.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:42:50.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:41:42.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:33:04.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:18:14.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:49:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:30:38.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:59:18.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:27:26.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:08:32.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:52:04.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:57:29.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:01:23.361
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:14:31.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:02:51.827
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:06:14.376
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:48:53.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T01:56:34.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:47:18.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:32:49.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:43:12.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:58:14.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:13:28.233
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:37:55.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:35:58.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:09:20.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:51:49.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:02:19.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:30:49.420
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:01:59.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:27:38.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:52:39.255
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:18:10.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:58:44.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:22:15.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:07:19.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:32:47.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:16:46.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:54:30.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:20:21.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:00:05.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T01:57:54.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:31:56.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:10:24.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:09:04.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:52:06.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:36:43.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:25:13.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:03:21.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T03:02:58.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:08:40.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:43:34.526
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:14:24.311
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:14:07.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:52:04.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:12:16.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:32:02.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:04:14.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:18:30.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:21:54.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:28:19.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:12:41.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:23:33.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:59:17.774
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:36:24.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:55:55.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:02:07.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:07:38.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:34:40.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T06:58:56.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:27:41.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:33:57.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:52:46.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:14:32.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:08:56.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:30:15.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:38:24.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:22:44.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:25:29.198
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:42:53.931
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:37:36.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:07:54.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:31:04.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:02:06.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:11:56.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:55:52.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:53:30.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:10:36.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:35:43.986
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:46:45.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:39:37.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:59:33.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:25:16.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:06:54.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:04:52.439
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:43:01.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:42:19.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:54:41.430
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:55:29.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:19:56.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:56:49.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:54:46.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:13:52.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:50:29.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:51:56.273
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:40:54.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:35:43.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:59:50.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:18:05.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:53:56.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:05:49.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:43:07.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:31:46.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:09:04.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:40:21.925
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:40:32.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:09:13.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:27:09.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:37:02.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:12:10.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:45:07.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:40:12.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:41:08.017
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:05:09.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:22:49.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:35:29.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:04:45.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:36:18.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:33:23.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:44:53.013
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:47:14.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:29:20.512
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:57:46.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:53:48.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:06:00.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:47:23.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:46:28.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:45:53.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:07:30.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:15:19.110
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:15:27.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:31:28.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:39:46.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:33:33.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:41:32.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:47:37.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:12:33.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:50:53.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:58:51.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:51:00.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:11:23.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:48:39.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:03:26.853
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:13:15.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:59:17.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:32:13.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:39:04.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:50:43.696
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:40:52.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:56:35.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:20:00.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:08:43.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:40:45.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:24:38.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:31:53.950
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:26:39.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:12:27.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:33:41.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:57:19.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:36:42.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:17:10.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:11:38.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:53:20.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:31:08.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:31:53.453
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:04:24.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:19:30.500
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:34:43.316
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:50:07.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:30:04.327
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:42:25.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:04:00.438
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:22:13.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:49:13.071
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:46:27.741
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:08:13.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:15:50.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:39:49.783
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:16:05.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:26:20.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:18:35.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:17:23.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:51:18.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:44:07.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:08:48.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:50:00.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:53:12.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:47:58.427
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:22:20.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:21:49.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:01:44.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:11:26.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:42:05.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:17:20.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:09:30.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:20:49.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:35:22.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:15:51.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:32:17.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:07:09.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:22:45.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:47:55.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:06:13.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:29:28.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:21:58.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:58:47.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:45:27.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:56:28.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:59:00.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:20:03.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:51:08.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:24:59.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:38:20.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:25:23.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:04:21.721
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:28:15.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:48:40.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:36:30.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:18:46.112
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T06:57:35.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:06:13.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:56:00.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:35:58.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:48:52.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:53:11.856
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:13:04.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:55:16.296
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:54:33.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:40:31.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:47:30.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:00:26.561
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:06:05.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:23:40.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:49:05.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:06:10.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:49:50.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:21:27.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:39:31.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:10:08.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:07:35.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T01:59:14.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:25:00.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:48:34.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:07:29.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:22:33.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:17:18.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:42:20.631
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:30:58.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:07:36.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:12:38.116
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:26:05.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:14:08.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:51:26.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:29:01.782
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:19:24.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:38:40.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:10:02.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:02:09.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:55:59.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:02:17.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:45:41.613
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:50:57.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:10:02.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:45:59.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:12:56.928
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:17:38.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:27:29.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:06:36.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:13:50.725
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:35:33.187
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:44:56.912
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:38:02.975
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:37:22.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:41:43.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:18:38.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:14:54.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:03:30.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:35:25.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:40:23.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:23:34.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:32:56.462
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:13:03.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:14:40.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:26:18.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:43:13.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:34:02.407
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:50:23.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:22:13.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:04:52.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:19:47.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:46:12.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:09:14.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:27:17.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:43:11.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:30:01.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:26:09.949
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:48:32.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:53:57.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:46:22.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:05:34.363
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:20:12.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:28:33.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:19:34.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:20:35.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:57:14.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:19:01.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:28:45.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:41:37.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:36:56.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:32:38.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:08:16.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:52:22.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:34:23.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:06:48.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:38:05.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:10:19.338
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:24:18.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:32:05.257
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:54:04.807
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:31:57.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:20:55.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:10:26.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:52:38.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:32:29.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:59:32.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:01:23.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:33:40.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:20:57.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:45:12.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:09:49.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:42:30.957
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:26:24.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:11:26.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:34:08.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:29:38.987
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:18:00.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:02:03.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:15:29.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:33:13.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:50:24.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T03:01:38.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:04:38.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:32:09.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:08:51.731
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:00:36.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:20:46.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:03:29.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:49:45.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:45:49.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:12:59.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:20:10.963
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:57:15.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:30:51.456
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:07:24.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:46:33.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:44:26.405
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:10:57.627
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:47:23.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:55:21.089
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:20:24.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:29:04.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:18:08.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:36:04.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:54:51.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:52:25.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:42:13.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:23:05.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:45:13.556
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:23:37.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:34:44.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:47:32.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:09:59.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:53:14.488
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:54:29.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:26:16.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:33:57.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:41:06.377
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:47:04.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:25:56.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:48:17.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:38:42.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:11:38.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:07:48.714
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:23:21.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:35:31.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:34:14.641
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:45:04.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:51:26.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:30:52.863
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:06:14.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:53:55.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:16:13.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:42:23.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:15:09.078
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:17:25.183
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:57:46.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:03:18.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:53:04.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:14:47.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:13:32.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:11:44.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:27:25.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:49:36.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:54:22.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:23:30.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:13:04.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:57:30.970
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:22:05.436
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:03:02.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:11:20.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:56:36.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:30:40.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:18:15.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:23:15.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:12:09.347
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:13:58.935
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:31:38.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:00:49.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:48:46.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:07:47.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:40:03.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:24:01.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:04:49.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:25:30.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:04:26.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:32:19.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:02:40.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:26:42.828
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:27:13.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:58:34.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:09:06.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:12:09.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:27:43.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:21:20.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:48:24.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:21:32.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:57:27.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:35:03.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:32:38.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:47:49.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:33:03.188
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:38:43.654
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:23:53.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:36:53.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:44:28.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:00:59.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:24:57.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:22:15.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:34:57.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:45:33.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:37:24.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:18:41.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:38:56.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:38:58.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:58:15.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:38:32.519
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:39:24.742
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:04:59.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:30:37.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:46:53.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:22:15.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T06:56:13.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:43:44.978
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:21:04.350
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:26:58.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:33:23.062
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T08:02:41.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:48:41.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:36:48.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:54:51.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:29:34.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:56:16.249
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:00:47.402
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:08:02.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:54:34.734
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:47:34.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:43:53.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:52:12.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:23:39.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:36:53.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:07:02.224
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:28:02.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:43:34.612
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:34:23.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:26:50.242
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:44:55.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:17:44.900
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:12:46.757
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:43:46.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:33:27.130
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:25:21.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:53:41.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:26:15.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:51:45.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:41:48.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:57:59.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:56:41.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:26:19.894
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:16:11.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:01:33.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:08:27.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:40:37.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:36:20.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:58:37.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:57:10.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:37:44.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:36:04.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:43:41.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:16:26.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:08:40.099
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:49:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:55:19.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:49:12.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:29:32.448
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:11:29.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:44:57.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:29:51.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:13:28.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:28:27.485
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:52:17.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:39:35.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:41:29.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:38:17.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:45:01.441
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:37:26.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:01:33.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:26:50.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:40:55.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:27:34.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:53:58.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:45:59.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:15:31.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:52:39.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:08:25.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:56:41.605
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:28:04.955
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T03:00:15.619
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:00:35.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:29:04.144
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:59:11.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:58:43.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:46:17.278
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:08:45.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:43:38.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:37:48.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:07:12.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:18:52.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:49:10.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:52:51.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:10:27.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:24:54.622
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:45:53.422
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T04:00:11.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:13:12.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:41:09.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:08:56.892
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:24:06.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:03:24.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T07:17:13.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:34:39.386
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:28:40.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:11:45.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:17:14.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T07:50:24.504
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:45:50.792
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T05:14:46.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:34:58.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T00:58:29.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:26:48.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:46:11.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:04:14.325
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:12:38.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:28:48.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:28:51.392
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:05:41.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:01:46.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:44:27.258
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:25:39.334
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:49:49.664
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:32:48.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:28:47.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:02:53.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T06:52:00.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:33:23.376
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:51:20.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T03:39:05.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:21:15.030
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:59:28.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:03:01.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T02:48:03.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:20:05.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T01:57:58.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:19:25.663
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:28:56.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:23:14.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:51:50.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:57:36.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:46:29.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:37:39.947
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:00:18.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:24:39.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:34:11.694
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:27:55.670
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T01:55:11.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T07:40:55.400
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T01:00:31.217
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:43:07.442
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:47:15.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T00:55:09.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T00:51:19.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:06:28.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:18:03.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T04:21:16.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:44:33.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:44:32.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:41:05.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:22:03.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:04:49.026
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T06:38:42.246
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:35:31.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:06:26.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:15:24.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:29:46.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:21:13.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:24:11.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:33:27.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:13:14.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:37:56.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:00:38.680
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:01:42.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:01:35.170
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T08:19:15.461
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:34:48.826
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:36:04.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:43:02.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:32:22.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T02:41:02.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T07:57:19.235
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T03:49:37.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T07:56:36.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T01:39:42.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:34:58.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:43:36.985
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:10:18.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:02:15.445
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:49:01.961
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:31:28.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T00:59:04.799
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:45:50.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:15:54.390
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:20:55.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T08:35:02.870
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:16:45.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T00:26:00.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:22:24.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T02:25:40.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T01:15:46.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-08T01:04:44.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:29:20.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T00:16:05.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T06:53:02.586
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:32:21.543
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:11:05.727
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T01:22:50.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T03:20:53.297
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:09:46.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T07:15:25.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T07:50:06.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T01:33:14.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:14:11.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T08:14:35.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T08:24:08.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:00:54.887
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T11:06:45.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:02:43.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:07:57.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:42:21.539
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T09:09:42.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:37:15.852
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:42:55.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:31:38.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:38.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:11.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:39:09.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:53.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:22.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T09:08:18.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:02.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:27.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:50:05.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:13:46.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T11:01:25.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:38:16.524
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:25:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:51:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:41:50.486
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:41.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:06.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:11:58.318
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:09.369
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:51:08.568
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:58:31.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T09:26:15.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:04:23.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:15.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:36:31.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:06:37.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T11:04:04.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:26:35.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:43:50.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:24.630
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:33:09.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:05:15.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:30.902
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:01:18.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:27:41.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:03:03.283
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:42:35.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:30:04.754
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:53:21.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:57:23.216
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:41:35.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T09:05:31.330
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:26.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:26.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:54:36.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:29:06.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:56:43.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:10:48.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:31:48.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:17:29.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:58:31.106
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T09:23:34.253
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:27:20.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:17.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:39:43.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:09:39.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:33.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:42.866
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T11:05:25.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:55.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:45:30.745
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:45.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:41:08.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:22.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:36:44.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:46:01.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:45:12.021
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:57:10.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:20:19.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:32:56.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:49:44.041
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:28:43.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:04.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:26:15.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T09:42:30.219
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:37.847
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:39:37.264
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:41.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T09:27:40.353
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:58.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:14.036
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:04:08.388
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:18:53.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:54:41.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:18:01.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:09:50.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:01.914
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:30:27.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:29:02.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:36.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:30:17.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:40:56.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:59:51.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T09:59:54.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:27:18.260
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:30:27.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:22:30.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:41:09.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:48:40.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:27:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:40.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-01T09:26:47.054
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:12:24.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:07:13.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:08.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:55:16.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:07.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:20.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:10:54.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:16:07.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:53:50.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:26:09.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:05:48.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:52.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:10:36.544
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:56.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T09:14:45.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:36:28.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:37:48.943
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:23:52.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:45:46.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:45:18.063
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T11:02:45.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:59:15.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:52:51.492
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-08T09:31:30.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:24:51.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-02T09:53:41.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:40:10.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T09:29:00.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T09:11:03.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-31T10:05:28.796
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:01:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:45:02.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:11.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-09-23T09:36:55.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:27.156
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:40.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:47:19.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:52:54.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-02T09:24:54.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:53:55.956
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T08:55:51.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:55:31.655
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:08:17.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:44:08.840
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-06T10:12:56.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-06T09:06:56.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-08T09:56:02.751
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:55:21.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:04.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-07T09:01:41.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:45.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-29T09:01:15.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:37.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-08T08:40:29.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-13T10:43:00.487
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-03-03T09:38:42.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:52:31.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:28:53.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:51:29.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-23T09:52:34.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-03-07T10:54:49.171
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:27:36.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-01T10:11:37.193
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:11:02.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:09.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:09:23.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-14T10:00:27.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:27:28.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-03-05T07:51:57.306
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-20T09:32:06.076
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-09-27T08:41:00.016
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-31T10:14:20.856
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-08-23T10:26:56.650
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:56:53.903
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-12T14:02:11.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-10-19T09:28:28.460
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-18T11:57:36.490
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-03-07T09:35:00.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/eso-query-EDFS_3_5.sh <==
#!/bin/sh

usage () {
    cat <<__EOF__
usage: $(basename $0) [-hlp] [-u user] [-X args] [-d args]
  -h        print this help text
  -l        print list of files to download
  -p        prompt for password
  -u user   download as a different user
  -X args   extra arguments to pass to xargs
  -d args   extra arguments to pass to the download program

__EOF__
}

hostname=dataportal.eso.org
username=anonymous
anonymous=
xargsopts=
prompt=
list=
while getopts hlpu:xX:d: option
do
    case $option in
	h) usage; exit ;;
	l) list=yes ;;
	p) prompt=yes ;;
	u) prompt=yes; username="$OPTARG" ;;
	X) xargsopts="$OPTARG" ;;
	d) download_opts="$OPTARG";;
	?) usage; exit 2 ;;
    esac
done

if [ "$username" = "anonymous" ]; then
    anonymous=yes
fi

if [ -z "$xargsopts" ]; then
    #no xargs option specified, we ensure that only one url
    #after the other will be used
    xargsopts='-L 1'
fi

netrc=$HOME/.netrc
if [ -z "$anonymous" -a -z "$prompt" ]; then
    # take password (and user) from netrc if no -p option
    if [ -f "$netrc" -a -r "$netrc" ]; then
	grep -ir "$hostname" "$netrc" > /dev/null
	if [ $? -ne 0 ]; then
            #no entry for $hostname, user is prompted for password
            echo "A .netrc is available but there is no entry for $hostname, add an entry as follows if you want to use it:"
            echo "machine $hostname login anonymous password _yourpassword_"
            prompt="yes"
	fi
    else
	prompt="yes"
    fi
fi

if [ -n "$prompt" -a -z "$list" ]; then
    trap 'stty echo 2>/dev/null; echo "Cancelled."; exit 1' INT HUP TERM
    stty -echo 2>/dev/null
    printf 'Password: '
    read password
    echo ''
    stty echo 2>/dev/null
    escaped_password=${password//\%/\%25}
    auth_check=$(wget -O - --post-data "username=$username&password=$escaped_password" --server-response --no-check-certificate "https://www.eso.org/sso/oidc/accessToken?grant_type=password&client_id=clientid" 2>&1 | awk '/^  HTTP/{print $2}')
    if [ ! $auth_check -eq 200 ]
    then
        echo 'Invalid password!'
        exit 1
    fi
fi

# use a tempfile to which only user has access 
tempfile=`mktemp /tmp/dl.XXXXXXXX 2>/dev/null`
test "$tempfile" -a -f $tempfile || {
    tempfile=/tmp/dl.$$
    ( umask 077 && : >$tempfile )
}
trap 'rm -f $tempfile' EXIT INT HUP TERM

echo "auth_no_challenge=on" > $tempfile
# older OSs do not seem to include the required CA certificates for ESO
echo "check_certificate=off" >> $tempfile
echo "content_disposition=on" >> $tempfile
echo "continue=on" >> $tempfile
if [ -z "$anonymous" -a -n "$prompt" ]; then
    echo "http_user=$username" >> $tempfile
    echo "http_password=$password" >> $tempfile
fi
WGETRC=$tempfile; export WGETRC

unset password

if [ -n "$list" ]; then
    cat
else
    xargs $xargsopts wget $download_opts 
fi <<'__EOF__'
https://archive.eso.org/downloadportalapi/readme/8c08be48-8f00-461b-a444-51f71a2c5631
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:29:07.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:19:17.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:17:17.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:52:09.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:40:41.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:48:32.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:55:14.413
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:45:02.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:36:51.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:07:24.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:07:34.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:43:18.736
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:50:33.494
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:16:16.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:18:54.867
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:57:20.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:20:42.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:12:58.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:42:59.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:17:43.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:38:54.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:37:39.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:00:43.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:56:20.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:07:39.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:17:57.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:29:46.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:35:11.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:41:33.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:58:12.280
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:14:16.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:54:50.200
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:50:40.993
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:41:44.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:31:28.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:42:36.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:45:40.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:00:22.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:37:54.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:38:34.163
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:06:02.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:01:18.471
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:07:10.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:54:40.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:21:32.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:39:30.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:49:40.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:58:39.007
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:58:41.045
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:07:24.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:40:13.396
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:47:56.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:31:52.416
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:38:29.126
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:15:19.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:39:03.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:46:58.755
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:15:31.469
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:32:48.308
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:27:51.151
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:47:42.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:16:27.763
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:02:47.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:46:43.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:34:30.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:44:01.657
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:05:42.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:01:49.127
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:06:46.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:37:15.449
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:11:06.724
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:14:09.309
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:06:33.373
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:19:31.138
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:09:40.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T02:57:47.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:25:22.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:58:08.181
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:08:39.470
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:39:12.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:08:08.090
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:56:10.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:46:04.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:11:25.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:04:51.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:23:19.040
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:16:00.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:15:41.043
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:05:50.031
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:14:05.323
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:47:15.164
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:51:08.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:46:21.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:35:31.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:29:18.953
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:42:02.936
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:33:29.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:59:31.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:59:10.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:43:39.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:41:40.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:54:39.980
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:56:30.979
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:05:59.909
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:26:34.038
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:23:31.534
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:30:56.565
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:33:30.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:03:12.879
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:37:43.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:20:57.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:42:01.291
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:54:46.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:02:39.509
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:49:21.455
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:30:31.081
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:42:07.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:46:39.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:14:34.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:49:39.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:56:12.737
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:43:19.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:20:41.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:29:19.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:38:17.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:50:46.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:16:39.091
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:53:09.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:01:52.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:34:14.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:09:59.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:54:41.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:26:31.113
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:27:25.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:13:42.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:13:55.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T01:04:52.859
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:00:04.960
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:56:01.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:26:30.684
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:12:03.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:06:02.825
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:59:01.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:54:58.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:40:25.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:15:20.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:39:48.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T04:55:43.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:13:16.715
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:50:34.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:20:13.604
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:54:13.773
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:33:51.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:23:35.717
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:47:18.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:20:52.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:24:58.001
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:03:01.289
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:01:45.841
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:32:06.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:15:03.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:50:26.019
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:16:55.885
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:59:00.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:20:54.617
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:25:51.802
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:31:40.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:08:42.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:34:49.806
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:26:09.211
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:09:40.196
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:08:11.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:26:11.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:25:09.982
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:57:40.493
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:20:34.649
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:12:43.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:16:24.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:37:32.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:58:39.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:26:40.770
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:49:19.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:12:26.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:34:43.723
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:41:49.267
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:21:41.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:05:14.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:28:11.465
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:30:04.846
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:43:55.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:01:23.037
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:06:36.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:50:20.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:24:49.067
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:22:46.726
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:43:50.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T01:03:35.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:08:24.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:46:26.025
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:37:35.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:34:31.748
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:50:03.097
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:16:35.973
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:00:49.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:48:59.226
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:04:40.788
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:12:29.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:29:31.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T03:54:50.702
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:26:10.503
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:59:31.658
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:02:57.331
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:38:09.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:33:51.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:43:57.713
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:44:41.192
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:44:20.241
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:28:46.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:37:23.070
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:09:47.434
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:03:36.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:56:01.101
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:06:58.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:04:30.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:12:38.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:47:41.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:36:54.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:48:21.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:13:43.315
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:39:13.032
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:15:14.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:59:13.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:26:54.408
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:56:10.432
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:10:09.336
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:06:14.588
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:12:51.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:59:59.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:49:57.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:37:46.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:36:42.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:53:27.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:38:02.252
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:17:55.022
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:02:07.581
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:04:22.364
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:48:34.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:20:59.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:25:40.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:51:38.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:46:31.930
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:45:19.184
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:00:36.926
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:19:38.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:28:35.149
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:43:04.382
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:29:11.355
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:24:51.864
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:18:35.939
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:14:55.615
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T04:53:04.753
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:16:41.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:57:54.475
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:43:33.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:16:39.122
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:56:40.458
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:37:53.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:49:07.756
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:45:09.675
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:01:42.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:26:22.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:52:16.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:01:23.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:41:19.401
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:48:00.179
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:02:06.384
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:18:08.230
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:03:50.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T04:50:22.582
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:20:24.624
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:10:59.738
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:54:44.700
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:24:53.197
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:47:50.808
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:21:59.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:30:25.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:33:00.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:48:21.412
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:26:49.516
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:04:14.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:58:13.042
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:31:02.114
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:36:55.966
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:18:23.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:34:40.221
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:09:14.098
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:18:39.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:36:12.594
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:19:04.228
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:49:03.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:58:39.810
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:51:52.459
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:33:17.150
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:35:02.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T01:54:19.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:29:02.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:47:57.353
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:35:55.787
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:52:04.784
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:28:25.933
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:00:29.550
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:15:28.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:39:47.532
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:31:52.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:59:12.652
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:21:17.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:27:29.403
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:04:19.673
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:07:08.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:07:21.446
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:27:48.282
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:57:32.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:49:13.047
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:09:53.142
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:21:15.851
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:35:21.945
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:19:57.452
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T01:58:19.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:38:09.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:33:21.314
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:50:08.598
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:44:52.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:17:34.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:28:27.693
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:57:20.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:33:37.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:03:01.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:45:58.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:04:26.607
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T01:59:46.761
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:22:18.307
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:29:21.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:26:59.039
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:03:25.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:09:49.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:53:52.614
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:01:59.537
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:16:34.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:37:08.765
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:42:41.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:33:48.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:03:19.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:06:33.305
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:22:54.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:05:35.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:36:01.299
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:35:13.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:16:53.135
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:23:45.830
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:36:31.092
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:04:06.813
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:50:00.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:59:56.989
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:19:03.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:40:25.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T01:56:59.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:25:46.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:32:03.362
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:57:21.708
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:48:43.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:34:13.728
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:00:03.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:27:27.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:26:01.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:11:19.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:18:56.285
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:07:52.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:04:30.691
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:36:01.911
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:06:08.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:52:33.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:22:24.875
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:13:32.733
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:51:45.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:45:41.093
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:48:38.873
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:20:24.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:51:59.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:44:39.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:57:42.629
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:00:34.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:05:32.162
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:36:28.996
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:22:10.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:13:58.398
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:12:08.671
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:43:42.536
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:45:56.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:32:08.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:27:16.208
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:26:10.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:10:20.009
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:15:14.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:55:20.477
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:03:05.574
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:41:17.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:30:20.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:41:45.705
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T03:57:27.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:26:29.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:41:57.161
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:37:11.213
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:34:18.256
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:10:44.204
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:47:43.172
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:20:14.046
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:52:08.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:10:12.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:21:02.060
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:31:39.431
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:53:59.419
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:15:36.358
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:40:57.590
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:07:17.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:47:40.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:12:05.295
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:53:37.793
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:39:37.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:27:30.666
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:35:01.681
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:12:40.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:23:02.890
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T04:51:44.329
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:24:22.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:09:19.168
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:05:49.540
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:28:48.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:44:35.964
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:19:52.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:07:05.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:52:29.298
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:13:22.732
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:30:36.744
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:58:42.990
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:28:02.180
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:38:22.222
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:10:47.884
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:40:01.472
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:16:48.268
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:07:51.642
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:11:06.882
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:23:31.760
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:48:12.927
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:34:52.157
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:24:04.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:17:58.888
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:01:17.423
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:47:17.287
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:05:47.690
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:05:51.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:32:23.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:40:58.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:13:46.473
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:54:40.554
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:39:23.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:24:08.155
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:09:29.393
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:06:56.855
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:38:28.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:49:27.878
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:48:44.848
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:18:15.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:08:02.520
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:04:40.389
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:29:44.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:28:02.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:38:37.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:21:12.010
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:27:29.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:10:48.016
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:14:18.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:51:13.895
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T03:53:17.292
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:31:08.375
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:34:25.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:47:41.055
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:13:00.602
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:57:02.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:50:17.910
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:03:54.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:24:51.645
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:45:23.916
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:42:13.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:55:01.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:39:55.633
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:01:52.068
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:02:23.571
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:45:02.451
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:50:48.111
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:04:16.905
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:22:49.533
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:40:33.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:12:16.758
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:36:09.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:36:50.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:21:10.849
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:24:39.084
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T01:55:37.829
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:59:02.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:56:34.662
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:07:19.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:38:41.800
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:54:51.942
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T01:00:58.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:00:52.440
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:11:38.992
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:41:01.772
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:43:43.699
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:41:59.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:22:31.991
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:14:20.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:52:10.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:53:50.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:46:46.542
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T03:56:08.946
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:30:37.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:52:47.798
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:33:11.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:06:50.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:54:51.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:25:13.251
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:24:13.250
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:39:01.435
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:17:48.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:40:30.591
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:22:21.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:36:29.129
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:31:23.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:04:43.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:00:17.460
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:58:20.044
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:12:48.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:43:22.069
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:38:16.710
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:23:39.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:18:29.109
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:42:22.803
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:17:35.569
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:09:22.804
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:30:20.140
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:55:31.082
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:49:53.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:19:19.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:12:48.616
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:08:59.120
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:16:56.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:13:33.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:23:14.678
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:19:21.872
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:53:22.831
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:12:24.165
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:51:11.839
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:56:17.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:17:03.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:23:56.399
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:43:08.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:59:29.621
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:17:59.674
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T08:53:33.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:36:51.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:56:01.380
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:14:53.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:46:20.498
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:54:21.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:50:58.414
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:35:35.370
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:20:49.480
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:32:17.320
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:53:26.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:55:38.553
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:43:07.593
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:44:35.906
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:44:20.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:42:33.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:28:47.351
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:22:27.343
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:31:37.356
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:32:30.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:33:42.962
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T00:57:55.850
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:52:55.515
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:05:27.518
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T04:54:22.679
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:18:11.499
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:26:41.842
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:34:15.701
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:38:59.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:12:45.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:00:22.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:42:53.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:28:13.134
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:59:59.304
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:35:49.557
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:28:00.212
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:40:22.004
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:52:07.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:52:14.944
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:11:22.029
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:15:20.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:00:24.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:44:59.781
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:36:01.087
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:10:59.018
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:19:43.820
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:42:20.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:42:35.360
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:22:13.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:19:50.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:35:44.381
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:04:08.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:07:08.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:32:42.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:35:09.027
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:32:26.968
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:34:10.023
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:23:33.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:24:22.981
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:19:34.551
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:08:28.410
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:40:42.821
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:49:50.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:10:15.559
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:27:59.160
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:10:47.339
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:17:43.474
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:11:29.261
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:56:17.271
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:00:49.682
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:29:59.562
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:23:50.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:49:34.606
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:31:59.570
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T01:02:16.321
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:30:04.105
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T00:53:33.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:31:46.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:28:25.073
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:19:05.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:32:56.177
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:32:32.836
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T02:59:05.502
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:57:19.376
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:08:23.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:25:58.779
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:35:37.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:18:03.563
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:08:55.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:18:30.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T03:58:47.072
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:41:10.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:15:08.337
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:46:10.527
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:29:37.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:31:33.689
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:53:25.437
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:22:29.768
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:11:29.823
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:03:11.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:30:32.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:19:42.214
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:43:54.567
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:21:35.517
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:30:21.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:30:55.893
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:17:17.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:03:50.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:25:28.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:22:15.421
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:57:41.383
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:40:52.572
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:43:19.136
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:43:26.244
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:32:52.580
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:11:12.795
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:36:24.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:15:34.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:19:57.218
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:16:16.014
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:16:17.147
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:49:21.739
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:02:13.288
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:12:36.988
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:02:43.365
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:39:33.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:04:13.722
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T04:53:32.190
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:40:29.482
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:05:17.148
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:08:29.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:05:35.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:23:05.125
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:17:08.205
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:42:19.342
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:39:56.871
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:50:42.832
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:14:41.922
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:46:20.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:11:53.429
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:10:15.635
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:08:39.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:50:40.088
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T03:51:36.558
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:48:08.467
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:02:18.245
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:39:10.785
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:11:33.752
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:13:36.119
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:22:16.778
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:13:59.083
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:01:06.259
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:57:21.123
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:27:28.137
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:42:16.659
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:21:07.236
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:14:54.915
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:18:24.583
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:11:42.913
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:56:55.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:55:58.538
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T07:51:27.865
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:12:21.965
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:25:00.901
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:32:56.907
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T02:10:33.269
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:29:47.139
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:01:27.406
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:29:21.801
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:50:51.811
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:41:05.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:34:11.592
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:25:19.371
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:59:40.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:33:04.776
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:27:43.281
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:09:02.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:37:19.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T01:14:10.409
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:15:23.239
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:05:11.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:24:52.646
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:08:49.328
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:23:30.858
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:02:53.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:57:46.618
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T05:21:45.623
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:19:39.697
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:01:36.266
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:28:45.547
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T08:49:17.346
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:30:06.223
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:03:09.185
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:05:25.056
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T02:55:13.730
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:15:53.274
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:15:33.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T03:03:33.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:30:43.284
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:21:55.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:02:30.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:08:21.272
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:11:42.175
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:26:10.262
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:39:40.495
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:24:56.898
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:27:10.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T09:30:41.006
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:13:59.115
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:04:54.028
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T01:10:00.862
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T07:09:27.254
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T02:56:29.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T04:29:09.312
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T06:19:21.483
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T00:52:32.238
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:49:01.824
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:14:08.775
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:08:28.640
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:53:21.002
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:31:04.173
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T05:17:03.378
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:10:22.822
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T04:59:07.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T01:22:12.589
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T04:45:56.496
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T00:45:00.995
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T06:27:06.415
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T04:47:23.195
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T08:33:25.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T05:20:23.692
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T00:35:33.845
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T07:35:32.303
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T01:29:01.686
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T07:09:42.424
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:53:19.685
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:20:34.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:20:28.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:17:45.844
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:32:09.117
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:07:57.058
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:50.095
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:31:38.326
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:58:44.896
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T10:21:24.639
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:22.247
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:49.809
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:58:47.294
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:02:35.707
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:27.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:50:05.374
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:13:46.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:04.011
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:58:21.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:25:14.611
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:51:09.660
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:19.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:41.052
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:06.634
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:40:00.514
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:36:31.020
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:08:32.577
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:40.790
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:01.146
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:23:19.443
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:34:34.232
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:05.608
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:07:19.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:57:00.464
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:06:37.053
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:26:35.889
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T09:49:12.899
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:33:09.667
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:42.868
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:05:15.929
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:09.672
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T09:46:27.186
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:27:41.766
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:51.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T10:00:08.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T09:28:57.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:03:56.322
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:35.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T09:49:28.860
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:26.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:26.548
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T09:48:07.000
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:21.805
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:29:06.220
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:56:43.597
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:10:48.319
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:43.632
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:31:48.064
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:17.647
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T09:27:31.368
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:09:39.749
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:19.876
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:33.603
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:33.199
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:05.932
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:08:09.417
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:31.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:58.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:55.340
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:05:12.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:27.227
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:50.349
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:17:04.324
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:36:44.530
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:24:41.924
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T09:01:04.545
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:54:39.523
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:38:41.313
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:40:04.626
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:58:27.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:26.643
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:25.152
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:48.869
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:26:15.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:04.628
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:55:34.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:41.994
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:59:58.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:04.457
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T09:43:46.941
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:06.243
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:08:57.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:19:12.650
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:35:55.636
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:18:01.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T10:01:33.861
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:09:13.638
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-03T09:30:27.444
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:29:02.972
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:11.857
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:06:55.015
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:30:17.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T09:26:09.838
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:30:27.481
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:37:19.668
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:22:30.819
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:33.118
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:41:09.076
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:23:11.977
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:48:40.983
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:27:57.086
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T09:37:20.225
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:46.688
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:12:24.096
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:41.234
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T10:24:15.397
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:15.746
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:19:07.306
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:55:16.286
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:02:39.024
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:17:35.237
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:53:50.104
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:33:18.100
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:26:09.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:56.522
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:49:04.433
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T10:02:54.940
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-03T09:08:42.317
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T09:47:51.886
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:20.159
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:01:11.085
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-13T09:23:52.293
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:12.637
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:22:47.367
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T10:25:40.648
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T10:27:00.874
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-11T09:45:06.203
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:24:51.344
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T09:07:43.167
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-17T09:48:35.695
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:47:43.176
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T09:45:16.229
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-27T09:21:49.206
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T09:00:11.133
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T09:46:40.767
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-27T09:43:54.189
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T09:23:20.182
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:47:19.525
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:52:54.510
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:20.300
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:31.952
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:57:24.426
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:08:17.348
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:36:49.210
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-15T09:16:35.937
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:04.153
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:35:59.596
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-24T10:17:45.508
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-01-01T08:59:42.418
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:53.971
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:17:38.425
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-20T15:37:37.762
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-25T08:48:30.404
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-14T09:57:28.450
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:34:38.584
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-26T08:23:15.049
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-18T08:52:31.301
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:41.817
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:28:53.279
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-28T09:51:29.919
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-10T12:18:09.573
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:36:56.833
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-08-27T10:22:49.194
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-05T09:24:44.816
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T09:01:33.891
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-07T08:59:49.528
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:34:03.791
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-01T09:27:36.716
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-21T09:37:27.967
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-12-17T08:21:58.771
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-14T10:16:16.008
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-31T08:55:59.958
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-01-19T09:11:02.240
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-11-05T09:04:25.391
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-02-07T09:40:09.265
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-04T10:31:51.934
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-10-17T09:09:23.209
https://dataportal.eso.org/dataportal_new/file/VCAM.2021-10-18T09:27:28.661
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-09-29T10:37:22.814
https://dataportal.eso.org/dataportal_new/file/VCAM.2022-02-07T09:38:42.516
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-26T07:05:15.350
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T17:06:59.006
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-12-20T09:32:06.076
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-02T13:14:59.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-16T13:54:33.570
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-02-17T22:57:20.633
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-15T11:27:31.546
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-13T12:45:27.046
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-06T08:56:53.903
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-01-24T09:31:44.890
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-09-12T14:02:11.426
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2021-10-19T09:28:28.460
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-28T09:11:50.913
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-11-07T08:48:00.836
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-02-08T07:09:12.430
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-17T07:52:36.730
https://dataportal.eso.org/dataportal_new/file/M.VIRCAM.2022-10-04T13:36:38.233
__EOF__


==> reproduce/analysis/bash/figure.sh <==
#!/bin/sh
#
# Estimating the Surface brightness profiles
#
# Copyright (C) 2025-2025 Elham Saremi <saremy.elham@gmail.com>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with Gnuastro. If not, see <http://www.gnu.org/licenses/>.


set -e


indir="$fixtexdir"
mdir="$ftexdir"
outdir="$ptexdir"



# Flowchart
# ---------
name="nasim-ngc1494-m4"

astwarp $indir/$name.fits --output=$mdir/$name-warp.fits \
        --scale=0.2 --coveredfrac=0 --centeroncorner

astconvertt $mdir/$name-warp.fits --output=$outdir/$name.pdf \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=-18 --fluxhigh=342


name="sumexp-stack-ngc1494"

astwarp $indir/$name.fits --output=$mdir/$name-warp.fits \
        --scale=0.2 --coveredfrac=0 --centeroncorner

astconvertt $mdir/$name-warp.fits --output=$outdir/$name.pdf \
            --colormap=viridis  --borderwidth=0  \
            --fluxlow=2000 --fluxhigh=10000




# Flat image
# ----------
nums=(1 2 3 4)

name="nasim-ic2000-m"

for i in "${nums[@]}"; do
    input="${indir}/${name}${i}"
    output="${mdir}/${name}${i}"
    astwarp "${input}.fits" --output="${output}-warp.fits" \
            --scale=0.2 --coveredfrac=0 --centeroncorner
done

nums=(1 2 3)
for i in "${nums[@]}"; do
    input="${mdir}/${name}${i}"
    output="${outdir}/${name}${i}"
    astconvertt "${input}-warp.fits" --output="${output}.pdf" \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=-0.00000000095 --fluxhigh=0.000000014
done

input="${mdir}/${name}4"
astconvertt "${input}-warp.fits" --output="${outdir}/${name}4.pdf" \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=-100 --fluxhigh=350




# Loopflow
# ---------
name="nasim2-ic2000-m4"

astwarp $indir/$name.fits --output=$mdir/$name-warp.fits \
        --scale=0.2 --coveredfrac=0 --centeroncorner

astconvertt $mdir/$name-warp.fits --output=$outdir/$name.pdf \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=-100 --fluxhigh=350


name="nasim-mask-ic2000"

astwarp $indir/$name.fits --output=$mdir/$name-warp.fits \
        --scale=0.2 --coveredfrac=0 --centeroncorner

astconvertt $mdir/$name-warp.fits --output=$outdir/$name.pdf \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=0 --fluxhigh=1


# Define an array of unique identifiers
ids=("e707d9756b9fb4588d5fdaca6fc57f5db9c131ff" "442d41c7f2257b477d2012bcf3630f219744d3b4" \
     "b22601cfb8fc4dc78d3efc64d4311e4a8f3ae511" "fd999486247a9aef04a242228c951b77577d9b6d")

# Define the suffixes corresponding to each unique identifier (using space-separated strings)
declare -A file_suffixes

suffixes_0=("mask-night-21-det-1" "sky-night-21-det-1-skymodel" "sky-night-21-det-1")
suffixes_1=("mask-night-23-det-6" "sky-night-23-det-6-skymodel" "sky-night-23-det-6")
suffixes_2=("mask-night-20-det-5" "sky-night-20-det-5-skymodel" "sky-night-20-det-5")
suffixes_3=("mask-night-7-det-2" "sky-night-7-det-2-skymodel" "sky-night-7-det-2")

# Create an array of these suffix arrays
suffixes_list=(suffixes_0[@] suffixes_1[@] suffixes_2[@] suffixes_3[@])

# Loop through each identifier and corresponding suffixes
for i in "${!ids[@]}"; do
    id="${ids[$i]}"
    suffixes=("${!suffixes_list[$i]}")  # Dereference the correct suffix array

    # Loop through the suffixes for the current identifier
    for suffix in "${suffixes[@]}"; do
        name="${id}-${suffix}"

        astwarp $indir/${name}.fits --output=$mdir/${name}-warp.fits \
                --scale=0.2 --coveredfrac=0 --centeroncorner

        astconvertt $mdir/${name}-warp.fits --output=$outdir/${name}.pdf \
                    --colormap=sls-inverse --borderwidth=0 \
                    --fluxlow=-70 --fluxhigh=900
    done
done




# NGC1494 Galaxy
# ---------------
name="nasim-ngc1494-m4"
ra=59.4261837
dec=-48.90841902
width=0.1
zp=27.2
pixarea=0.04

astnoisechisel $indir/$name.fits --output=$mdir/$name-nc.fits

astcrop $mdir/$name-nc.fits -h1 --output=$mdir/$name-crop.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astarithmetic $mdir/$name-crop.fits --output=$mdir/$name-sb.fits \
              $zp $pixarea counts-to-sb

astconvertt $mdir/$name-sb.fits --output=$outdir/$name-sb.pdf \
            --colormap=sls-inverse --borderwidth=0 --fluxlow=20 --fluxhigh=28


name="vhs-ngc1494"
zp=27.106
pixarea=0.116635

astnoisechisel $indir/$name.fits --output=$mdir/$name-nc.fits

astcrop $mdir/$name-nc.fits -h1 --output=$mdir/$name-crop.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astwarp $mdir/$name-crop.fits --output=$mdir/$name-aligned.fits

astarithmetic $mdir/$name-aligned.fits --output=$mdir/$name-sb.fits \
              $zp $pixarea counts-to-sb

astconvertt $mdir/$name-sb.fits --output=$outdir/$name-sb.pdf \
            --colormap=sls-inverse --borderwidth=0 --fluxlow=20 --fluxhigh=28


name="2mass-ngc1494"
zp=21.8
pixarea=1

astnoisechisel $indir/$name.fits -h0 --output=$mdir/$name-nc.fits

astcrop $mdir/$name-nc.fits -h1 --output=$mdir/$name-crop.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astarithmetic $mdir/$name-crop.fits --output=$mdir/$name-sb.fits \
              $zp $pixarea counts-to-sb

astconvertt $mdir/$name-sb.fits --output=$outdir/$name-sb.pdf \
            --colormap=sls-inverse --borderwidth=0 --fluxlow=20 --fluxhigh=28




# GC ACT-CL-J0414.2-4612
# ----------------------
name="nasim-tile-1-1-GC"
ra=63.549
dec=-46.208
width='0.022,0.04'

astcrop $indir/$name.fits --output=$mdir/$name-crop.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astconvertt $mdir/$name-crop.fits --output=$outdir/$name.pdf \
            --colormap=sls-inverse --borderwidth=0 \
            --fluxlow=-20 --fluxhigh=18


name="VHS-GC"

astwarp $indir/$name-J.fits \
        --output=$mdir/$name-J-aligned.fits

filters=(H K)
for i in "${filters[@]}"; do
    name="VHS-GC-${i}"
    astwarp $indir/$name.fits \
    --gridfile=$mdir/VHS-GC-J-aligned.fits \
    --output=$mdir/$name-aligned.fits

done

filters=(J H K)
for i in "${filters[@]}"; do
    name="VHS-GC-${i}"
    astnoisechisel $mdir/$name-aligned.fits \
    --output=$mdir/$name-nc.fits
done

for i in "${filters[@]}"; do
    name="VHS-GC-${i}"
    astcrop $mdir/$name-nc.fits -h1 --output=$mdir/$name-crop.fits \
    --center=$ra,$dec --mode=wcs --width=$width
done


R="$mdir/VHS-GC-K-crop.fits -h1 --zeropoint=25.22"
G="$mdir/VHS-GC-H-crop.fits -h1 --zeropoint=26.045"
B="$mdir/VHS-GC-J-crop.fits -h1 --zeropoint=26.67"
params="--qbright=0.09 --stretch=5 --colorval=40 --grayval=23 -w=1 -w=1 -w=1.7"
astscript-color-faint-gray $R $G $B $params \
                   --output=$outdir/VHS-JHK.pdf




# UDG SMDG,J0406539–480442
# -------------------------
name="nasim2-tile-2-3-UDG"
ra=61.7023239
dec=-48.078
width='0.055,0.055'

astcrop $indir/$name.fits --center=$ra,$dec --mode=wcs \
        --width=$width --output=$mdir/$name-crop.fits

astwarp $mdir/$name-crop.fits --output=$mdir/$name-warp.fits \
        --scale=0.5 --coveredfrac=0 --centeroncorner

astconvertt $mdir/$name-warp.fits --output=$outdir/$name.pdf \
            --colormap=sls-inverse --borderwidth=0  \
            --fluxlow=-2e-10 --fluxhigh=1e-9


ra=61.7244325
dec=-48.0780985
width='0.006,0.006'

astcrop $indir/$name.fits --center=$ra,$dec --mode=wcs \
        --width=$width --output=$mdir/$name-zoom.fits

astconvertt $mdir/$name-zoom.fits \
            --colormap=sls-inverse  --borderwidth=0  \
            --fluxlow=-0.5e-11 --fluxhigh=0.8e-10 \
            --output=$outdir/$name-zoom.pdf




# NGC895 video galaxy
# -------------------
name="nasim-ngc895-m4"
zp=27.15
pixarea=0.04
ra=35.40198591
dec=-5.479750118
width='0.2512384164,0.16'

astcrop $indir/$name.fits --output=$mdir/$name-crop.fits \
       --center=$ra,$dec --mode=wcs --width=$width

astnoisechisel $mdir/$name-crop.fits --tilesize=10,10 \
               --output=$mdir/$name-nc.fits

astarithmetic $mdir/$name-nc.fits -h1 $zp $pixarea \
              counts-to-sb --output=$mdir/$name-sb.fits

astconvertt $mdir/$name-sb.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-sb.pdf

name="casu-ngc895"
zp=30

astcrop $indir/$name.fits --output=$mdir/$name-crop.fits \
       --center=$ra,$dec --mode=wcs --width=$width

astarithmetic $mdir/$name-crop.fits --output=$mdir/$name-sb.fits \
              $zp $pixarea counts-to-sb

astconvertt $mdir/$name-sb.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-sb.pdf



# NGC895 video galaxy zoom
# ------------------------
name="nasim-ngc895-m4"
ra=35.4039715
dec=-5.5207662
width='0.0753,0.0753'

astcrop $mdir/$name-sb.fits --center=$ra,$dec \
        --mode=wcs --width=$width \
        --output=$mdir/$name-zoom.fits

astconvertt $mdir/$name-zoom.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-zoom.pdf


name="casu-ngc895"

astcrop $mdir/$name-sb.fits --center=$ra,$dec \
        --mode=wcs --width=$width \
        --output=$mdir/$name-zoom.fits

astconvertt $mdir/$name-zoom.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-zoom.pdf



# dwarf video galaxy
# -------------------
name="nasim-ngc895-m4"
ra=35.4084587
dec=-5.4412520
width='0.015,0.015'

astcrop $mdir/$name-sb.fits --output=$mdir/$name-dwarf.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astconvertt $mdir/$name-dwarf.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-dwarf.pdf


name="casu-ngc895"

astcrop $mdir/$name-sb.fits --output=$mdir/$name-dwarf.fits \
        --center=$ra,$dec --mode=wcs --width=$width

astconvertt $mdir/$name-dwarf.fits --colormap=sls-inverse \
            --borderwidth=0 --fluxlow=18 --fluxhigh=31 \
            --output=$outdir/$name-dwarf.pdf


==> reproduce/analysis/bash/prepare-flat-group.sh <==
# Group different exposures for the flat field.
#
# Copyright (C) 2022-2023  Elham Saremi <saremy.elham@gmail.com>
# Copyright (C) 2022-2023  Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with Gnuastro. If not, see <http://www.gnu.org/licenses/>.



num_group=11  #21
num_group_half=6 #11




# Create temporary file consisting of the hash, night-number and number in
# night (saved on a per-night file name).
sorted=$metadir/object-sort-by-night.txt
rm -f $metadir/night-object-*.txt
cat $sorted \
    | while read name night nightcount; do \
        hash=$(echo $name \
                    | sed -e's|/input.fits.fz||g' \
                          -e's|'$objdir'/||g'); \
        echo "$hash $night $nightcount" \
             >> $metadir/night-object-$night.txt; \
      done




# Find total number of images in one night and number of nights
nnights=$(awk '{print $2}' $sorted | tail -n1)
nightseq="$(seq 1 $nnights | tr '\n' ' ')"

for nobjinfo in $metadir/night-object-*.txt; do

    # For each image, we need a "group" of other images to construct the
    # flat; here we define the sequence of groups.
    nnight=$(awk 'NR==1{print $2}' $nobjinfo)
    ngroups=$(awk '{print $3}' $nobjinfo | tail -n1)
    flatseq="$(seq 1 $ngroups | tr '\n' ' ')"



    # Make sure we have more than $num_group exposures (groups). If there
    # aren't enough exposures, then set the sequence to 0 and use a
    # specific string instead of the hashes to be able to check later.
    conf=$metadir/flat-object-$nnight.conf
    if [ $ngroups -lt $num_group ]; then
        echo "flat-object-$nnight-group = 0" > $conf
        echo "flat-object-$nnight-0 = NOT-ENOUGH-EXPOSURES" >> $conf
        continue;
    else
        echo "flat-object-$nnight-group = $flatseq" > $conf

        # Print the hash of each group
        cat $nobjinfo \
	    | while read name night nightcount; do
	       printf "object-$night-$nightcount = $name " \
                      >> $conf
	       echo "" >> $conf
              done

    fi




    # The exposures that go into the flats of the first 'num_group_half'
    # exposures will be identical. So we'll extract the string of hashs
    # once, and use it 'num_group_half' times.
    hashfirst=$(awk 'NR<='$num_group'{printf "%s ", $1}' $nobjinfo)
    for i in $(seq 1 $num_group_half | tr '\n' ' '); do
        echo "flat-object-$nnight-$i = $hashfirst" >> $conf
    done




    # We can now parse the intermediate exposures (the ones after the first
    # and last set of exposures that needed special attention.
    lastgood=$((ngroups-num_group_half+1))
    for i in $(seq $((num_group_half+1)) $((lastgood-1)) | tr '\n' ' '); do
        hashs=$(awk -vi=$i -vh=$((num_group_half-1)) \
                    'NR>=i-h && NR<=i+h {printf "%s ", $1}' $nobjinfo)
        echo "flat-object-$nnight-$i = $hashs" >> $conf
    done




    # Similar to the first 6 exposures, we need special attention for the
    # last exposures.
    hashlast=$(awk 'NR>=('$ngroups'-'$num_group'+1) \
                    {printf "%s ", $1}' $nobjinfo)
    for i in $(seq $lastgood $ngroups | tr '\n' ' '); do
        echo "flat-object-$nnight-$i = $hashlast" >> $conf
    done


done

rm $metadir/night-object-*.txt


==> reproduce/analysis/bash/report-generate.sh <==
# This is a script for all of reports in different steps of pipeline
# for example master-darks, flats and so on.
#
# Copyright (C) 2022 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License along
# with Gnuastro. If not, see <http://www.gnu.org/licenses/>.


# Abort the script in the case of an error.
set -e

# Input parameters.
output=$1                   # Output name (must be '.tar.gz').
detseq=$2                   # Detector counters.
prefix=$3                   # Prefix to search for inputs.
suffix=$4                   # Suffix to search for inputs.
pattern=$5                  # Pattern in filename to be replaced in directory.
commit=$6                   # Git commit.





# Sanity check
if [ x"$output" = x ]; then
    echo "Please define an output (tarball) name as FIRST argument"
    exit 1
fi
if [ x"$detseq" = x ]; then
    echo "Please define the sequence of detector IDs as SECOND argument (in double-quotations)"
    exit 1
fi
if [ x"$prefix" = x ]; then
    echo "Please define the prefix to search for inputs (full directory) as THIRD argument"
    exit 1
fi
if [ x"$suffix" = x ]; then
    echo "Please define the suffix to search for inputs as FOURTH argument"
    exit 1
fi





# Build the necessary directories
basedir=$(echo $output | sed -e's|.tar.gz||')
imgdir=$basedir/img
if ! [ -d $basedir ]; then mkdir $basedir; fi
if   [ -d $imgdir  ]; then rm -r $imgdir;  fi
mkdir $imgdir





# Start the HTML.
report=$basedir/report.html
title=$(basename $output | sed -e's|.tar.gz||')
echo "<html>" >  $report
echo "<h1>$title</h1>" >> $report
if [ x"$commit" = x ]; then
    echo "<p>No Git commit provided</p>" >> $report
else
    echo "<p>Git commit: $commit</p>" >> $report
fi
echo "<p>Date: $(date)</p>" >> $report





# Count the number of images for the report.
list=$imgdir/list.txt
if [ x"$pattern" = x ]; then
    ls $prefix/*$suffix > $list
else
    ls $prefix/*/$pattern*$suffix > $list
fi
num=$(wc -l $list | awk '{print $1}')
echo "<p>Number of images: $num</p>" >> $report





# Show the images for each detector.
for n in $detseq; do

    # Start the set of images.
    echo "<h2>Detector $n</h2>" >> $report
    echo "<table>" >> $report

    # Add each image.
    counter=0
    for f in $(grep det-$n.jpg $list); do

        # Set the base names and copy the images.
        if [ x$pattern = x ]; then
            jbase=$(basename $f)
        else
	    jbase=$(basename $(echo $f | sed -e's|/'$pattern'|-'$pattern'|'))
        fi
	jprint=$(echo $jbase | sed -e's|.jpg||')
	cp $f $imgdir/$jbase

        # Start the row (if necessary).
	modulo=$((counter % 4))
	if [ $modulo = 0 ]; then echo "<tr>" >> $report; fi  

        # Write table data (td) for this image.
	echo "<td>$jprint<br><img src=\"img/$jbase\"></td>" \
	     >> $report

        # Start the row.
	if [ $modulo = 3 ]; then echo "</tr>" >> $report; fi

        # Increment the counter
	counter=$((counter+1))
    done

    # End the images.
    echo "</table>" >> $report
done

# End the table and HTML
echo "</html>" >> $report

# Build the tarball
tar -cf $output $basedir -C $basedir .
rm -r $basedir


==> reproduce/analysis/bash/sb-profile-dwarf.sh <==
#!/bin/sh
#
# Estimating the Surface brightness profiles
#
# Copyright (C) 2025-2025 Elham Saremi <saremy.elham@gmail.com>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with Gnuastro. If not, see <http://www.gnu.org/licenses/>.


set -e

input=$fixtexdir/nasim-ngc895-m4
mput=$ftexdir/nasim-ngc895-dwarf
output=$ttexdir/sb-k-nasim-dwarf.txt
segnasim=$mput-seg-nasim.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
ra=35.4086777
dec=-5.4419580
wpix='1000,1000'
rmax=501
axisratio=0.4394890
positionangle=-32.15144
zp=27.1
pixelsize=0.2
extinction=0.007
undersample=2
width=0.066

astcrop $input.fits --output=$mput.fits \
        --center=$ra,$dec --mode=wcs --width=$width

# Detectection by NoiseChisel
astnoisechisel $mput.fits --output=$nc \
               --qthresh=0.7 --tilesize=40,40 \
               --outliernumngb=80 --outliersigma=30 \
               --meanmedqdiff=0.01 --interpnumngb=15 


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


mv $seg $segnasim


astscript-psf-stamp $mput.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,350:450 --output=$profile-350-450.fits

localsky=$(aststatistics $profile-350-450.fits -c2 --median)

astarithmetic $mput.fits $localsky - --output=$mput-no-sky.fits

astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sigclip-mean-sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SIGCLIP_MEAN_SB 0.007 -' -c4 > $output




input=$fixtexdir/casu-ngc895
mput=$ftexdir/casu-ngc895-dwarf
output=$ttexdir/sb-k-casu-dwarf.txt
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
zp=30

# warp to nasim image
astwarp $input.fits --output=$mput.fits \
        --gridfile=$ftexdir/nasim-ngc895-dwarf.fits


# Detectection by NoiseChisel
astnoisechisel $mput.fits --output=$nc


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


astscript-psf-stamp $seg --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,350:450 --output=$profile-350-450.fits

localsky=$(aststatistics $profile-350-450.fits -c2 --median)

astarithmetic $mput.fits $localsky - --output=$mput-no-sky.fits


astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sigclip-mean-sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SIGCLIP_MEAN_SB 0.007 -' -c4 > $output 


==> reproduce/analysis/bash/sb-profile-ngc1494.sh <==
#!/bin/sh
#
# Estimating the Surface brightness profiles
#
# Copyright (C) 2024-2025 Elham Saremi <saremy.elham@gmail.com>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with Gnuastro. If not, see <http://www.gnu.org/licenses/>.


set -e

input=$fixtexdir/nasim-ngc1494-m4
mput=$ftexdir/nasim-ngc1494-m4
output=$ttexdir/sb-k-nasim-ngc1494.txt
nasim=$mput-warp.fits
segnasim=$mput-seg-nasim.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
ra=59.4261837
dec=-48.90841902
wpix=1600
rmax=801
axisratio=0.651
positionangle=85.747
zp=27
pixelsize=0.2
extinction_k=0.002
undersample=10


# Warp
astwarp $input.fits --output=$nasim \
        --center=$ra,$dec --width=0.2


# Detectection by NoiseChisel
astnoisechisel $nasim --output=$nc \
               --qthresh=0.7 --tilesize=40,40 \
               --outliernumngb=80 --outliersigma=30 \
               --meanmedqdiff=0.01 --interpnumngb=15


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


mv $seg $segnasim


astscript-psf-stamp $nasim --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,600:800 --output=$profile-600-800.fits

localsky=$(aststatistics $profile-600-800.fits -c2 --median)

astarithmetic $nasim $localsky - --output=$mput-no-sky.fits


astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SURFACE_BRIGHTNESS 0.198 +' -c4 > $output




input=$fixtexdir/vhs-ngc1494
mput=$ftexdir/vhs-ngc1494
output=$ttexdir/sb-k-vhs-ngc1494.txt
warp=$mput-warp.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
zp=25.256

# warp to nasim image
astwarp $input.fits --gridfile=$nasim --output=$warp


# Detectection by NoiseChisel
astnoisechisel $warp --output=$nc \
               --qthresh=0.6 --tilesize=30,30 \
               --outliernumngb=15 --outliersigma=10 \
               --meanmedqdiff=0.01 --interpnumngb=4


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


astscript-psf-stamp $seg --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,600:800 --output=$profile-600-800.fits

localsky=$(aststatistics $profile-600-800.fits -c2 --median)

astarithmetic $nc $localsky - --output=$mput-no-sky.fits


astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SURFACE_BRIGHTNESS 1.848 +' -c4 > $output





input=$fixtexdir/2mass-ngc1494
mput=$ftexdir/2mass-ngc1494
output=$ttexdir/sb-k-2mass-ngc1494.txt
warp=$mput-warp.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
zp=19.95


# warp to nasim image
astwarp $input.fits -h0 --gridfile=$nasim --output=$warp


# Detectection by NoiseChisel
astnoisechisel $warp --output=$nc \
               --qthresh=0.6 --tilesize=30,30 \
               --outliernumngb=15 --outliersigma=10 \
               --meanmedqdiff=0.01 --interpnumngb=4


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


astscript-psf-stamp $seg --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample



asttable $profile.fits --range=RADIUS,600:800 --output=$profile-600-800.fits

localsky=$(aststatistics $profile-600-800.fits -c2 --median)

astarithmetic $warp $localsky - --output=$mput-no-sky.fits


astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix,$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SURFACE_BRIGHTNESS 1.848 +' -c4 > $output


==> reproduce/analysis/bash/sb-profile-ngc895.sh <==
#!/bin/sh
#
# Estimating the Surface brightness profiles
#
# Copyright (C) 2025-2025 Elham Saremi <saremy.elham@gmail.com>
#
# This file is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This file is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with Gnuastro. If not, see <http://www.gnu.org/licenses/>.


set -e

input=$fixtexdir/nasim-ngc895-m4
mput=$ftexdir/nasim-ngc895-m4
output=$ttexdir/sb-k-nasim-ngc895.txt
nasim=$mput-crop.fits
segnasim=$mput-seg-nasim.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
wpix='2200,2200'
rmax=1101
axisratio=0.6078066
positionangle=34.23281
zp=27.15
pixelsize=0.2
extinction=0.008
undersample=10


# crop because removing nan pixels
ra=35.40201381
dec=-5.479722341
width="0.25,0.16"
astcrop $input.fits --output=$nasim \
        --center=$ra,$dec --mode=wcs --width=$width



ra=35.40196062668272
dec=-5.521263089262881


# Detectection by NoiseChisel
astnoisechisel $nasim --output=$nc  \
               --qthresh=0.7 --tilesize=40,40 \
               --outliernumngb=80 --outliersigma=30 \
               --meanmedqdiff=0.01 --interpnumngb=15


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


mv $seg $segnasim


astscript-psf-stamp $nasim --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,900:1100 --output=$profile-900-1100.fits

localsky=$(aststatistics $profile-900-1100.fits -c2 --median)

astarithmetic $nasim $localsky - --output=$mput-no-sky.fits

astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp -h1 --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SURFACE_BRIGHTNESS 0.008 -' -c4 > $output




input=$fixtexdir/casu-ngc895
mput=$ftexdir/casu-ngc895
output=$ttexdir/sb-k-casu-ngc895.txt
warp=$mput-warp.fits
nc=$mput-nc.fits
std=$mput-std.fits
seg=$mput-seg.fits
stamp=$mput-seg-stamp.fits
profile=$mput-sb-k
zp=30

# warp to nasim image
astwarp $input.fits --gridfile=$nasim --output=$warp


# Detectection by NoiseChisel
astnoisechisel $warp --output=$nc \
               --qthresh=0.6 --tilesize=30,30 \
               --outliernumngb=15 --outliersigma=10 \
               --meanmedqdiff=0.01 --interpnumngb=4


astfits $nc --copy=SKY_STD --output=$std


astsegment $nc --output=$seg


astscript-psf-stamp $seg --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle \
                         --measure=sigclip-mean,sb \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits --range=RADIUS,900:1100 --output=$profile-900-1100.fits

localsky=$(aststatistics $profile-900-1100.fits -c2 --median)

astarithmetic $nc $localsky - --output=$mput-no-sky.fits


astscript-psf-stamp $mput-no-sky.fits --output=$stamp \
                    --mode=wcs --center=$ra,$dec \
                    --widthinpix=$wpix \
		    --segment=$segnasim \
                    --axis-ratio=$axisratio \
		    --position-angle=$positionangle


astscript-radial-profile $stamp --output=$profile.fits \
                         --mode=wcs --center=$ra,$dec  \
                         --rmax=$rmax --axis-ratio=$axisratio \
			 --position-angle=$positionangle --instd=$std \
                         --measure=sigclip-mean,sb,sb-error \
			 --zeropoint=$zp --undersample=$undersample


asttable $profile.fits  -c'arith RADIUS 0.2 x' -c2 \
         -c'arith SURFACE_BRIGHTNESS 0.008 -' -c4 > $output
         


==> reproduce/analysis/python/surface-fit.py <==
#!/usr/bin/env python3

# Fit 2D surface model to a given image
#
# This is a Python script to obtain a 2D surface fit of a given image.  It
# considers an input image and uses it as the basis for obtaining a surface
# fitting.  By default, the script will save an image of the same
# dimensions than the input image as the fited model. If the user provides
# a new grid dimension, this will be used to evaluate the fited model. The
# models are analytical and comes from the Astropy 2D functions
# (Polynomial2D, Hermite2D, Legendre2D, Chebyshev2D):
# https://docs.astropy.org/en/stable/modeling/fitting.html
#
# Original author:
#     Raul Infante-Sainz <infantesainz@gmail.com>
# Contributing author(s):
# Copyright (C) 2019-2021, Raul Infante-Sainz.
#
# This Python script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This Python script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details. See <http://www.gnu.org/licenses/>.




# Usage
# -----
#
# python3 polynomial-fit.py -i image.fits -h N -d D \
#                           -g x y -o model.fits

# python3 polynomial-fit.py --input=image.fits --hdu=N --degree=D \
#                           --grid x y --output=model.fits





# Import modules
import sys
import argparse
import warnings
import numpy as np
from astropy.io import fits
from astropy.modeling import models, fitting
#sys.exit("hola")




# Available Astropy 2D models
surfacemodels = ['Polynomial2D', 'Hermite2D', 'Legendre2D', 'Chebyshev2D']






# Read input arguments from the command line
# ------------------------------------------
#

parser = argparse.ArgumentParser(description='Arguments from the command line')
# By default, argparse uses -h, --help as arguments to provide help. To be
# able to supress this behaviour and use -h for the extension number (as
# all Gnuastro programs do), it is necessary to disable this option. Here,
# the options to obtain help are: -H, --help
parser = argparse.ArgumentParser(add_help=False)
parser.add_argument('-H', '--help', action='help', default=argparse.SUPPRESS,
                    help='Show this help message and exit.')

parser.add_argument('-i', '--image', type=str,
                    help='Input image name.')
parser.add_argument('-o', '--output', type=str, default="default",
                    help='Output image name.')
parser.add_argument('-h', '--hdu', type=int, default=1,
                    help='Input HDU number.')
parser.add_argument('-d', '--degree', type=int, default=1,
                    help='Degree of the polynomial model.')
parser.add_argument('-g', '--grid', type=str,  default="0,0",
                    help='x,y dimensions for the output.')
parser.add_argument('-m', '--model', type=str,  default=surfacemodels[0],
                    help='Available models: ' + str(surfacemodels).replace("'","") + \
                         '. Default: ' + surfacemodels[0])

# Define variables from command line arguments
args = parser.parse_args()
nhdu = args.hdu
image = args.image
model = args.model
degree = args.degree
output = args.output
grid = args.grid.split(',')

# Obtain xdim and ydim from --grid parameter
xdim = int(grid[0])
ydim = int(grid[1])





# Set the model to be fitted
# --------------------------
#
# Only some models already availables from Astropy are considered here.
# The user has to specify one of them. Default one will be 'Polynomial2D'
if model not in surfacemodels:
    raise ValueError('WARNING! -m, --model has to be one of:', surfacemodels)

if model == surfacemodels[0]:
    p_init = models.Polynomial2D(degree=degree)
if model == surfacemodels[1]:
    p_init = models.Hermite2D(x_degree=degree, y_degree=degree)
if model == surfacemodels[2]:
    p_init = models.Legendre2D(x_degree=degree, y_degree=degree)
if model == surfacemodels[3]:
    p_init = models.Chebyshev2D(x_degree=degree, y_degree=degree)
fit_p = fitting.LevMarLSQFitter()





# Fit the polynomial function
# ---------------------------
#
# Open the input image
with fits.open(image) as hdul:

    # Define HDU list and read input (data and header)
    hdulist_out = fits.HDUList()
    data_orig = hdul[nhdu].data
    header_orig = hdul[nhdu].header

    # Original x,y grid
    y_max = data_orig.shape[0]
    x_max = data_orig.shape[1]
    y_orig, x_orig = np.mgrid[:y_max, :x_max]

    # Mask of nan values (True --> not nan)
    nanmask = ~(np.isnan(data_orig))

    # Do the fitting ignoring the warnings
    with warnings.catch_warnings():
        # Ignore model linearity warning from the fitter
        warnings.simplefilter('ignore')

        print("Fitting ", model, " model to: ", image)
        polyfit = fit_p(p_init,
                        x_orig[nanmask],
                        y_orig[nanmask],
                        data_orig[nanmask])


    # Obtain the dimension of the output array image, if they are zero,
    # then use the original dimensions (same shape as the input image).
    if ydim == 0: ydim = data_orig.shape[0]
    if xdim == 0: xdim = data_orig.shape[1]

    # Generate the output (new) grid. Use linspace with the number of
    # elements equal to the desired dimension. In practice, this generate a
    # vector of (over)sampled values.
    x_sampled = np.linspace(0, x_max, xdim)
    y_sampled = np.linspace(0, y_max, ydim)

    # Mix the two dimension (x,y) to generate the grid over which the
    # function will be evaluated.
    x_out, y_out = np.meshgrid(x_sampled, y_sampled)

    # Generate the output HDU with the polynomial model by evaluating the
    # function obtained over the wanted pixel grid values.
    hdu_out = fits.ImageHDU(polyfit(x_out, y_out).astype(np.float32))

    # Metadata: original header and general keywords.
    hdu_out.header = header_orig
    hdu_out.header['SFITDEG'] = degree
    hdu_out.header['EXTNAME'] = "SURFIT"
    hdu_out.header['COMMENT'] = model + " fit of degree " + str(degree)

    # Inject coefficients of the fit.
    for pname, pvalue in zip(polyfit.param_names, polyfit.parameters):
        hdu_out.header[pname] = pvalue

    # Construct the output HDU list:
    #  0 NODATA
    #  1 SURFIT
    hdu_empty = fits.PrimaryHDU()
    hdu_empty.header['EXTNAME'] = "NODATA"
    hdulist_out.append(hdu_empty)
    hdulist_out.append(hdu_out)

    # Save the HDU list as FITS image.  If the user don't specify an
    # output, then use the same as the input but adding the model before
    # the '.fits'.
    if output == 'default':
        output_name = image.replace('.fits','_'+model+'.fits')
    else:
        output_name = output
    hdulist_out.writeto(output_name, overwrite=True)
    print("Output written to: ", output_name)


==> reproduce/software/config/software_acknowledge_context.sh <==
#!/usr/bin/env sh

# Surrounding text for software acknowledgement and citation. The list of
# names, versions and citations of the software are written by an automatic
# script. However, through this file, users have the option to specify the
# text surrounding those lists.
#
# We recommend to leave these values untouched at first, after building
# your PDF, you can see how they surround the list of software you used in
# your project to make a smoothly readable English text. Afterwards, please
# feel free to modify them as you wish.
#
# Copyright (C) 2021-2023 Boud Roukema <boud@cosmo.torun.pl>
# Copyright (C) 2021-2023 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This script is free software: you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation, either version 3 of the License, or (at your
# option) any later version.
#
# This script is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU General
# Public License for more details.
#
# A copy of the GNU General Public License is available at
# <http://www.gnu.org/licenses/>.

# WARNING:
# In contrast to most configure files in maneage, this configure file is
# technically a shell script, to be called by 'configure.sh', so the
# variables defined here must follow 'shell' syntax, not 'make' syntax.

# These variables will be exported to the 'configure.sh' script - so
# descriptive, unique names should be used, to reduce the chance of
# conflicts between identically named variables.

# COMMENT:
# Sentences have a tendancy to become very long. To avoid making the
# variable values too long (and thus making this file hard to read), one
# method is to break the sentence into smaller components and build the
# full sentence gradually, similar to what we have done with 'str' in the
# examples below. Each time, the value of 'str' is re-written by appending
# its previous value with the rest of the sentence.

# COMMENT:
# As of 2020-06-10, the general issue of how to best cite software within
# maneage, especially a full list of software in the Acknowledgments
# section, remains wide open. See
# https://savannah.nongnu.org/task/index.php?15318 for some technical
# aspects of software citation.





# Add your definitions of the LaTeX text here.
#
# To override a default but generate no text, use a string of non-zero
# length such as "{}" that will have only minor effects in LaTeX.

# An introduction to the software acknowledgement.
thank_software_introduce=

# The text to be used before listing C/C++ programs and libraries.
thank_progs_libs=

# The text to be used before listing Python modules.
thank_python=

# The text to be used before listing LaTeX packages.
thank_latex=

# Concluding remarks.
thank_software_conclude=





# Defaults
# --------
#
# These are the default values which are only written into the variable if
# you don't specify a value above
if [ "x$thank_software_introduce" = "x" ]; then
    thank_software_introduce=""
fi

if [ "x$thank_progs_libs" = "x" ]; then
    str="This research was done with the following free software"
    str="$str programs and libraries:"
    thank_progs_libs="$str"
fi

if [ "x$thank_python" = "x" ]; then
    thank_python="Within Python, the following modules were used:"
fi

if [ "x$thank_latex" = "x" ]; then
    str="The \LaTeX{} source of the paper was compiled to make the"
    str="$str PDF using the following packages:"
    thank_latex="$str"
fi

if [ "x${thank_software_conclude}" = "x" ]; then
    str="We are very grateful to all their creators for freely "
    str="$str providing this necessary infrastructure. This research "
    str="$str (and many other projects) would not be possible without "
    str="$str them."
    thank_software_conclude="$str"
fi


==> reproduce/software/shell/bashrc.sh <==
# Bash startup file for better control of project environment.
#
# To have better control over the environment of each analysis step (Make
# recipe), besides having environment variables (directly included from
# Make), it may also be useful to have a Bash startup file (this file). All
# of the Makefiles set this file as the 'BASH_ENV' environment variable, so
# it is loaded into all the Make recipes within the project.
#
# The special 'PROJECT_STATUS' environment variable is defined in every
# top-level Makefile of the project. It defines the the state of the Make
# that is calling this script. It can have three values:
#
#    configure_basic
#    ---------------
#       When doing basic configuration, therefore the executed steps cannot
#       make any assumptions about the version of Bash (or any other
#       program). Therefore it is important for any step in this step to be
#       highly portable.
#
#    configure_highlevel
#    -------------------
#       When building the higher-level programs, so the versions of the
#       most basic tools are set and you may safely assume certain
#       features.
#
#    make
#    ----
#       When doing the project's analysis: all software have known
#       versions.
#
#    shell
#    -----
#       When the user has activated the interactive shell (with './project
#       shell').
#
#
# Copyright (C) 2019-2023 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this script.  If not, see <http://www.gnu.org/licenses/>.





# Interactive mode settings. We don't want these within the pipeline
# because they are useless there (for example the introduction message or
# prompt) and can un-necessarily slow down the running jobs (recall that
# the shell is executed at the start of each recipe).
if [ x$PROJECT_STATUS = xshell ]; then

    # A small introductory message.
    echo "----------------------------------------------------------------------"
    echo "Welcome to the Maneage interactive shell for this project, running"
    echo " $(sh --version | awk 'NR==1')"
    echo
    echo "This shell's home directory is the project's build directory:"
    echo " HOME: $HOME"
    echo
    echo "This shell's startup file is in the project's source directory:"
    echo " $PROJECT_RCFILE"
    echo
    echo "To return to your host shell, run the 'exit' command."
    echo "----------------------------------------------------------------------"

    # To activate colors in generic commands.
    alias ls='ls --color=auto'
    alias grep='grep --color=auto'

    # Add the Git branch information to the command prompt only when Git is
    # present. Also set the command-prompt color to purple for normal users
    # and red when the root is running it.
    if git --version &> /dev/null; then
        parse_git_branch() {
	    git branch 2> /dev/null | sed -e '/^[^*]/d' -e 's/* \(.*\)/ (\1)/'
        }
    else
        parse_git_branch() { echo &> /dev/null; }
    fi
    if [ x$(whoami) = xroot ]; then
        export PS1="[\[\033[01;31m\]\u@\h \W\[\033[32m\]\$(parse_git_branch)\[\033[00m\]]# "
    else
        export PS1="[\[\033[01;35m\]maneage@\h \W\[\033[32m\]\$(parse_git_branch)\[\033[00m\]]$ "
    fi
fi


==> reproduce/software/shell/configure.sh <==
#!/bin/sh
#
# Necessary preparations/configurations for the reproducible project.
#
# Copyright (C) 2018-2023 Mohammad Akhlaghi <mohammad@akhlaghi.org>
# Copyright (C) 2021-2023 Raul Infante-Sainz <infantesainz@gmail.com>
# Copyright (C) 2022-2023 Pedram Ashofteh Ardakani <pedramardakani@pm.me>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this script.  If not, see <http://www.gnu.org/licenses/>.





# Script settings
# ---------------
# Stop the script if there are any errors.
set -e





# Project-specific settings
# -------------------------
#
# The variables defined here may be different between different
# projects. Ideally, they should be detected automatically, but we haven't
# had the chance to implement it yet (please help if you can!). Until then,
# please set them based on your project (if they differ from the core
# branch).
need_gfortran=0





# Internal source directories
# ---------------------------
#
# These are defined to help make this script more readable.
topdir="$(pwd)"
optionaldir="/optional/path"
adir=reproduce/analysis/config
cdir=reproduce/software/config

pconf=$cdir/LOCAL.conf
ptconf=$cdir/LOCAL_tmp.conf
poconf=$cdir/LOCAL_old.conf
depverfile=$cdir/versions.conf
depshafile=$cdir/checksums.conf





# Notice for top of generated files
# ---------------------------------
#
# In case someone opens the files output from the configuration scripts in
# a text editor and wants to edit them, it is important to let them know
# that their changes are not going to be permenant.
create_file_with_notice ()
{
    if echo "# IMPORTANT: file can be RE-WRITTEN after './project configure'" > "$1"
    then
        echo "#"                                                      >> "$1"
        echo "# This file was created during configuration"           >> "$1"
        echo "# ('./project configure'). Therefore, it is not under"  >> "$1"
        echo "# version control and any manual changes to it will be" >> "$1"
        echo "# over-written if the project re-configured."           >> "$1"
        echo "#"                                                      >> "$1"
    else
        echo; echo "Can't write to $1"; echo;
        exit 1
    fi
}





# Get absolute address
# --------------------
#
# Since the build directory will go into a symbolic link, we want it to be
# an absolute address. With this function we can make sure of that.
absolute_dir ()
{
    address="$1"
    if stat "$address" 1> /dev/null; then
        echo "$(cd "$(dirname "$1")" && pwd )/$(basename "$1")"
    else
        exit 1;
    fi
}





# Check file permission handling (POSIX-compatibility)
# ----------------------------------------------------
#
# Check if a 'given' directory handles permissions as expected.
#
# This is to prevent a known bug in the NTFS filesystem that prevents
# proper installation of Perl, and probably some other packages. This
# function receives the directory as an argument and then, creates a dummy
# file, and examines whether the given directory handles the file
# permissions as expected.
#
# Returns '0' if everything is fine, and '255' otherwise. Choosing '0' is
# to mimic the '$ echo $?' behavior, while choosing '255' is to prevent
# misunderstanding 0 and 1 as true and false.
#
# ===== CAUTION! ===== #
#
# Since there is a 'set -e' before running this function, the whole script
# stops and exits IF the 'check_permission' (or any other function) returns
# anything OTHER than '0'! So, only use this function as a test. Here's a
# minimal example:
#
#     if $(check_permission $some_directory) ; then
#       echo "yay"; else "nay";
#     fi ;
check_permission ()
{
    # Make a 'junk' file, activate its executable flag and record its
    # permissions generally.
    local junkfile="$1"/check_permission_tmp_file
    rm -f "$junkfile"
    echo "Don't let my short life go to waste" > "$junkfile"
    chmod +x "$junkfile"
    local perm_before=$(ls -l "$junkfile" | awk '{print $1}')

    # Now, remove the executable flag and record the permissions.
    chmod -x "$junkfile"
    local perm_after=$(ls -l "$junkfile" | awk '{print $1}')

    # Clean up before leaving the function
    rm -f "$junkfile"

    # If the permissions are equal, the filesystem doesn't allow
    # permissions.
    if [ $perm_before = $perm_after ]; then
        # Setting permission FAILED
        return 1
    else
        # Setting permission SUCCESSFUL
        return 0
    fi
}





# Check if there is enough free space available in the build directory
# --------------------------------------------------------------------
#
# Use this function to check if there is enough free space in a
# directory. It is meant to be passed to the 'if' statement in the
# shell. So if there is enough space, it returns 0 (which translates to
# TRUE), otherwise, the funcion returns 1 (which translates to FALSE).
#
# Expects to be called with two arguments, the first is the threshold and
# the second is the desired directory. The 'df' function checks the given
# path to see where it is mounted on, and how much free space there is on
# that partition (in units of 1024 bytes).
#
# synopsis:
# $ free_space_warning <acceptable_threshold> <path-to-check>
#
# example:
# To check if there is 5MB of space available in /path/to/check
# call the command with arguments as shown below:
# $ free_space_warning 5000 /path/to/check/free/space
free_space_warning()
{
    fs_threshold=$1
    fs_destpath="$2"
    return $(df -P "$fs_destpath" \
                | awk 'FNR==2 {if($4>'$fs_threshold') print 1; \
                               else                   print 0; }')
}





# See if we are on a Linux-based system
# --------------------------------------
#
# Some features are tailored to GNU/Linux systems, while the BSD-based
# behavior is different. Initially we only tested macOS (hence the name of
# the variable), but as FreeBSD is also being inlucded in our tests. As
# more systems get used, we need to tailor these kinds of things better.
kernelname=$(uname -s)
if [ x$kernelname = xLinux ]; then
    on_mac_os=no

    # Don't forget to add the respective C++ compiler below (leave 'cc' in
    # the end).
    c_compiler_list="gcc clang cc"
elif [ x$kernelname = xDarwin ]; then
    host_cc=1
    on_mac_os=yes

    # Don't forget to add the respective C++ compiler below (leave 'cc' in
    # the end).
    c_compiler_list="clang gcc cc"
else
    on_mac_os=no
    cat <<EOF
______________________________________________________
!!!!!!!                 WARNING                !!!!!!!

Maneage has been tested on GNU/Linux and Darwin (macOS) systems. But, it
seems that the current system is not GNU/Linux or Darwin (macOS). If you
notice any problem during the configure phase, please contact us with this
web-form:

    https://savannah.nongnu.org/support/?func=additem&group=reproduce

The configuration will continue in 10 seconds...
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    sleep 10
fi





# Collect CPU information
# -----------------------
#
# When the project is built, the type of a machine that built it also has
# to to be documented. This way, if different results or behaviors are
# observed in software-related or analysis-related phases of the project,
# it would be easier to track down the root cause. So far this is just
# later recorded as a LaTeX macro to be put in the final paper, but it
# could be used in a more systematic way to optimize/revise project
# workflow and build.
hw_class=$(uname -m)
if [ x$kernelname = xLinux ]; then
    byte_order=$(lscpu \
                     | grep 'Byte Order' \
                     | awk '{ \
                             for(i=3;i<NF;++i) \
                             printf "%s ", $i; \
                             printf "%s", $NF}')
    address_sizes=$(lscpu \
                     | grep 'Address sizes' \
                     | awk '{ \
                             for(i=3;i<NF;++i) \
                             printf "%s ", $i; \
                             printf "%s", $NF}')
elif [ x$on_mac_os = xyes ]; then
    hw_byteorder=$(sysctl -n hw.byteorder)
    if   [ x$hw_byteorder = x1234 ]; then byte_order="Little Endian";
    elif [ x$hw_byteorder = x4321 ]; then byte_order="Big Endian";
    fi
    # On macOS, the way of obtaining the number of cores is different
    # between Intel or Apple M1 CPUs. Here we disinguish between Apple M1
    # or others.
    maccputype=$(sysctl -n machdep.cpu.brand_string)
    if [ x"$maccputype" = x"Apple M1" ]; then
        address_size_physical=$(sysctl -n machdep.cpu.thread_count)
        address_size_virtual=$(sysctl -n machdep.cpu.logical_per_package)
    else
        address_size_physical=$(sysctl -n machdep.cpu.address_bits.physical)
        address_size_virtual=$(sysctl -n machdep.cpu.address_bits.virtual)
    fi
    address_sizes="$address_size_physical bits physical, "
    address_sizes+="$address_size_virtual bits virtual"
else
    byte_order="unrecognized"
    address_sizes="unrecognized"
    cat <<EOF
______________________________________________________
!!!!!!!                 WARNING                !!!!!!!

Machine byte order and address sizes could not be recognized. You can add
the necessary steps in the 'reproduce/software/shell/configure.sh' script
(just above this error message), or contact us with this web-form:

    https://savannah.nongnu.org/support/?func=additem&group=reproduce

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    sleep 5
fi





# Check for Xcode in macOS systems
# --------------------------------
#
# When trying to build Maneage on macOS systems, there are some problems
# related with the Xcode and Command Line Tools. As a consequnce, in order to
# avoid these error it is highly recommended to install Xcode in the host
# system.  Here, it is checked that this is the case, and if not, warn the user
# about not having Xcode already installed.
if [ x$on_mac_os = xyes ]; then

  # 'which' isn't in POSIX, so we are using 'command -v' instead.
  xcode=$(command -v xcodebuild)
  if [ x$xcode != x ]; then
    xcode_version=$(xcodebuild -version | grep Xcode)
    echo "                                              "
    echo "$xcode_version already installed in the system"
    echo "                                              "
  else
    cat <<EOF
______________________________________________________
!!!!!!!                 WARNING                !!!!!!!

Maneage has been tested Darwin (macOS) systems with host Xcode
installation.  However, Xcode cannot be found in this system. As a
consequence, the configure step may fail at some point. If this is the
case, please install Xcode and try to run again the configure step. If the
problem still persist after installing Xcode, please contact us with this
web-form:

    https://savannah.nongnu.org/support/?func=additem&group=reproduce

The configuration will continue in 5 seconds ...
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    sleep 5
  fi
fi





# Check for C/C++ compilers
# -------------------------
#
# To build the software, we'll need some basic tools (the C/C++ compilers
# in particular) to be present.
has_compilers=no
for c in $c_compiler_list; do

    # Set the respective C++ compiler.
    if   [ x$c = xcc    ]; then cplus=c++;
    elif [ x$c = xgcc   ]; then cplus=g++;
    elif [ x$c = xclang ]; then cplus=clang++;
    else
        cat <<EOF
______________________________________________________
!!!!!!!                   BUG                  !!!!!!!

The respective C++ compiler executable name for the C compiler '$c' hasn't
been set! You can add it in the 'reproduce/software/shell/configure.sh'
script (just above this error message), or contact us with this web-form:

    https://savannah.nongnu.org/support/?func=additem&group=reproduce

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        exit 1
    fi

    # Check if they exist.
    if type $c > /dev/null 2>/dev/null; then
        export CC=$c;
        if type $cplus > /dev/null 2>/dev/null; then
            export CXX=$cplus
            has_compilers=yes
            break
        fi
    fi
done
if [ x$has_compilers = xno ]; then
    cat <<EOF
______________________________________________________
!!!!!!!       C/C++ Compiler NOT FOUND         !!!!!!!

To build this project's software, the host system needs to have both C and
C++ compilers. The commands that were checked are listed below:

    cc, c++            Generic C/C++ compiler (possibly links to below).
    gcc, g++           Part of GNU Compiler Collection (GCC).
    clang, clang++     Part of LLVM compiler infrastructure.

If your compiler is not checked, please get in touch with the web-form
below, so we add it. We will try our best to add it soon. Until then,
please install at least one of these compilers on your system to proceed.

    https://savannah.nongnu.org/support/?func=additem&group=reproduce

NOTE: for macOS systems, the LLVM compilers that are provided in a native
Xcode install are recommended. There are known problems with GCC on macOS.

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    exit 1
fi





# Special directory for compiler testing
# --------------------------------------
#
# This directory will be deleted when the compiler testing is finished.
compilertestdir=.compiler_test_dir_please_delete
if ! [ -d $compilertestdir ]; then mkdir $compilertestdir; fi





# Check C compiler
# ----------------
#
# Here we check if the C compiler works properly. About the "no warning"
# variable ('nowarnings'):
#
#   -Wno-nullability-completeness: on macOS Big Sur 11.2.3 and Xcode 12.4,
#    hundreds of 'nullability-completeness' warnings are printed which can
#    be very annoying and even hide important errors or warnings. It is
#    also harmless for our test here, so it is generally added.
testprog=$compilertestdir/test
testsource=$compilertestdir/test.c
if [ x$on_mac_os = xyes ]; then
    noccwarnings="-Wno-nullability-completeness"
fi
echo; echo; echo "Checking host C compiler ('$CC')...";
cat > $testsource <<EOF
#include <stdio.h>
#include <stdlib.h>
int main(void){printf("...C compiler works.\n");
               return EXIT_SUCCESS;}
EOF
if $CC $noccwarnings $testsource -o$testprog && $testprog; then
    rm $testsource $testprog
else
    rm $testsource
    cat <<EOF

______________________________________________________
!!!!!!!        C compiler doesn't work         !!!!!!!

Host C compiler ('$CC') can't build a simple program.

A working C compiler is necessary for building the project's software.
Please use the error message above to find a good solution and re-run the
project configuration.

If you can't find a solution, please send the error message above to the
link below and we'll try to help

https://savannah.nongnu.org/support/?func=additem&group=reproduce

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
    exit 1
fi





# See if we need the dynamic-linker (-ldl)
# ----------------------------------------
#
# Some programs (like Wget) need dynamic loading (using 'libdl'). On
# GNU/Linux systems, we'll need the '-ldl' flag to link such programs.  But
# Mac OS doesn't need any explicit linking. So we'll check here to see if
# it is present (thus necessary) or not.
cat > $testsource <<EOF
#include <stdio.h>
#include <dlfcn.h>
int
main(void) {
    void *handle=dlopen ("/lib/CEDD_LIB.so.6", RTLD_LAZY);
    return 0;
}
EOF
if $CC $testsource -o$testprog 2>/dev/null > /dev/null; then
    needs_ldl=no;
else
    needs_ldl=yes;
fi






# See if the C compiler can build static libraries
# ------------------------------------------------
#
# We are manually only working with shared libraries: because some
# high-level programs like Wget and cURL need dynamic linking and if we
# build the libraries statically, our own builds will be ignored and these
# programs will go and find their necessary libraries on the host system.
#
# Another good advantage of shared libraries is that we can actually use
# the shared library tool of the system ('ldd' with GNU C Library) and see
# exactly where each linked library comes from. But in static building,
# unless you follow the build closely, its not easy to see if the source of
# the library came from the system or our build.
static_build=no





# Print warning if the host CC is to be used.
if [ x$host_cc = x1 ]; then
    cat <<EOF

______________________________________________________
!!!!!!!!!!!!!!!        Warning        !!!!!!!!!!!!!!!!

The GNU Compiler Collection (GCC, including compilers for C, C++, Fortran
and etc) is currently not built on macOS systems for this project. To build
the project's necessary software on this system, we need to use your
system's C compiler.

Project's configuration will continue in 5 seconds.
______________________________________________________

EOF
    sleep 5
fi




# Necessary C library element positions
# -------------------------------------
#
# On some systems (in particular Debian-based OSs), the static C library
# and necessary headers in a non-standard place, and we can't build GCC. So
# we need to find them first. The 'sys/cdefs.h' header is also in a
# similarly different location.
sys_cpath=""
sys_library_path=""
if [ x"$$on_mac_os" != xyes ]; then

    # Get the GCC target name of the compiler, when its given, special
    # C libraries and headers are in a sub-directory of the host.
    gcctarget=$(gcc -v 2>&1 \
                    | tr ' ' '\n' \
                    | awk '/\-\-target/' \
                    | sed -e's/\-\-target=//')
    if [ x"$gcctarget" != x ]; then
        if [ -f /usr/lib/$gcctarget/libc.a ]; then
            export sys_library_path=/usr/lib/$gcctarget
            export sys_cpath=/usr/include/$gcctarget
        fi
    fi

    # For a check:
    #echo "sys_library_path: $sys_library_path"
    #echo "sys_cpath: $sys_cpath"
fi





# See if a link-able static C library exists
# ------------------------------------------
#
# A static C library and the 'sys/cdefs.h' header are necessary for
# building GCC.
if [ x"$host_cc" = x0 ]; then
    echo; echo; echo "Checking if static C library is available...";
    cat > $testsource <<EOF
#include <stdio.h>
#include <stdlib.h>
#include <sys/cdefs.h>
int main(void){printf("...yes\n");
               return EXIT_SUCCESS;}
EOF
    cc_call="$CC $testsource $CPPFLAGS $LDFLAGS -o$testprog -static -lc"
    if $cc_call && $testprog; then
        gccwarning=0
        rm $testsource $testprog
    else
        echo; echo "Compilation command:"; echo "$cc_call"
        rm $testsource
        gccwarning=1
        host_cc=1
        cat <<EOF

_______________________________________________________
!!!!!!!!!!!!            Warning            !!!!!!!!!!!!

The 'sys/cdefs.h' header cannot be included, or a usable static C library
('libc.a', in any directory) cannot be used with the current settings of
this system. SEE THE ERROR MESSAGE ABOVE.

Because of this, we can't build GCC. You either 1) don't have them, or 2)
the default system environment aren't enough to find them.

1) If you don't have them, your operating system provides them as separate
packages that you must manually install. Please look into your operating
system documentation or contact someone familiar with it. For example on
some Redhat-based GNU/Linux distributions, the static C library package can
be installed with this command:

    $ sudo yum install glibc-static

2) If you have 'libc.a' and 'sys/cdefs.h', but in a non-standard location (for
example in '/PATH/TO/STATIC/LIBC/libc.a' and
'/PATH/TO/SYS/CDEFS_H/sys/cdefs.h'), please run the commands below, then
re-configure the project to fix this problem.

    $ export LDFLAGS="-L/PATH/TO/STATIC/LIBC \$LDFLAGS"
    $ export CPPFLAGS="-I/PATH/TO/SYS/CDEFS_H \$LDFLAGS"

_______________________________________________________

EOF
    fi
fi

# Print a warning if GCC is not meant to be built.
if [ x"$gccwarning" = x1 ]; then
        cat <<EOF

PLEASE SEE THE WARNINGS ABOVE.

Since GCC is pretty low-level, this configuration script will continue in 5
seconds and use your system's C compiler (it won't build a custom GCC). But
please consider installing the necessary package(s) to complete your C
compiler, then re-run './project configure'.

Project's configuration will continue in 5 seconds.

EOF
        sleep 5
fi





# Fortran compiler
# ----------------
#
# If GCC is ultimately build within the project, the user won't need to
# have a fortran compiler: we'll build it internally for high-level
# programs with GCC. However, when the host C compiler is to be used, the
# user needs to have a Fortran compiler available.
if [ $host_cc = 1 ]; then

    # If a Fortran compiler is necessary, see if 'gfortran' exists and can
    # be used.
    if [ "x$need_gfortran" = "x1" ]; then

        # First, see if 'gfortran' exists.
        hasfc=0;
        if type gfortran > /dev/null 2>/dev/null; then hasfc=1; fi
        if [ $hasfc = 0 ]; then
            cat <<EOF
______________________________________________________
!!!!!!!      Fortran Compiler NOT FOUND        !!!!!!!

This project requires a Fortran compiler. However, the project won't/can't
build its own GCC on this system (GCC also builds the 'gfortran' Fortran
compiler). Please install 'gfortran' using your operating system's package
manager, then re-run this configure script to continue the configuration.

Currently the only Fortran compiler we check is 'gfortran'. If you have a
Fortran compiler that is not checked, please get in touch with us (with the
form below) so we add it:

  https://savannah.nongnu.org/support/?func=additem&group=reproduce
______________________________________________________

EOF
            exit 1
        fi

        # Then, see if the Fortran compiler works
        testsourcef=$compilertestdir/test.f
        echo; echo; echo "Checking host Fortran compiler...";
        echo "      PRINT *, \"... Fortran Compiler works.\""  > $testsourcef
        echo "      END"                                      >> $testsourcef
        if gfortran $testsourcef -o$testprog && $testprog; then
            rm $testsourcef $testprog
        else
            rm $testsourcef
            cat <<EOF

______________________________________________________
!!!!!!!     Fortran compiler doesn't work      !!!!!!!

Host Fortran compiler ('gfortran') can't build a simple program.

A working Fortran compiler is necessary for this project. Please use the
error message above to find a good solution in your operating system and
re-run the project configuration.

If you can't find a solution, please send the error message above to the
link below and we'll try to help

https://savannah.nongnu.org/support/?func=additem&group=reproduce
______________________________________________________

EOF
            exit 1
        fi
    fi
fi





# Inform the user
# ---------------
#
# Print some basic information so the user gets a feeling of what is going
# on and is prepared on what will happen next.
cat <<EOF

-----------------------------
Project's local configuration
-----------------------------

Below, some basic local settings will be requested to start building
Maneage on this system (if they haven't been specified on the
command-line). This includes the top-level directories that Maneage will
use on your system. Most are only optional and you can simply press ENTER,
without giving any value (in this case, Maneage will download the necessary
components from pre-defined webpages). It is STRONGLY recommended to read
the description above each question before answering it.

EOF





# What to do with possibly existing configuration file
# ----------------------------------------------------
#
# 'LOCAL.conf' is the top-most local configuration for the project. If it
# already exists when this script is run, we'll make a copy of it as backup
# (for example the user might have ran './project configure' by mistake).
printnotice=yes
rewritepconfig=yes
if [ -f $pconf ]; then
    if [ $existing_conf = 1 ]; then
        printnotice=no
        if [ -f $pconf  ]; then rewritepconfig=no; fi
    fi
fi




# Make sure the group permissions satisfy the previous configuration (if it
# exists and we don't want to re-write it).
if [ $rewritepconfig = no ]; then
    oldgroupname=$(awk '/GROUP-NAME/ {print $3; exit 0}' $pconf)
    if [ "x$oldgroupname" = "x$maneage_group_name" ]; then
        just_a_place_holder_to_avoid_not_equal_test=1;
    else
        echo "-----------------------------"
        echo "!!!!!!!!    ERROR    !!!!!!!!"
        echo "-----------------------------"
        if [ "x$oldgroupname" = x ]; then
            status="NOT configured for groups"
            confcommand="./project configure"
        else
            status="configured for '$oldgroupname' group"
            confcommand="./project configure --group=$oldgroupname"
        fi
        echo "Project was previously $status!"
        echo "Either enable re-write of this configuration file,"
        echo "or re-run this configuration like this:"
        echo
        echo "   $confcommand"; echo
        exit 1
    fi
fi





# Identify the downloader tool
# ----------------------------
#
# After this script finishes, we will have both Wget and cURL for
# downloading any necessary dataset during the processing. However, to
# complete the configuration, we may also need to download the source code
# of some necessary software packages (including the downloaders). So we
# need to check the host's available tool for downloading at this step.
if [ $rewritepconfig = yes ]; then
    if type wget > /dev/null 2>/dev/null; then

        # 'which' isn't in POSIX, so we are using 'command -v' instead.
        name=$(command -v wget)

        # See if the host wget has the '--no-use-server-timestamps' option
        # (for example wget 1.12 doesn't have it). If not, we'll have to
        # remove it. This won't affect the analysis of Maneage in anyway,
        # its just to avoid re-downloading if the server timestamps are
        # bad; at the worst case, it will just cause a re-download of an
        # input software source code (for data inputs, we will use our own
        # wget that has this option).
        tsname="no-use-server-timestamps"
        tscheck=$(wget --help | grep $tsname || true)
        if [ x"$tscheck" = x ]; then wgetts=""
        else                         wgetts="--$tsname";
        fi

        # By default Wget keeps the remote file's timestamp, so we'll have
        # to disable it manually.
        downloader="$name $wgetts -O";
    elif type curl > /dev/null 2>/dev/null; then
        name=$(command -v curl)

        # - cURL doesn't keep the remote file's timestamp by default.
        # - With the '-L' option, we tell cURL to follow redirects.
        downloader="$name -L -o"
    else
        cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

Couldn't find GNU Wget, or cURL on this system. These programs are used for
downloading necessary programs and data if they aren't already present (in
directories that you can specify with this configure script). Therefore if
the necessary files are not present, the project will crash.

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
        downloader="no-downloader-found"
    fi;
fi





# Build directory
# ---------------
currentdir="$(pwd)"
if [ $rewritepconfig = yes ]; then
    cat <<EOF

===============
Build directory
===============

The project's "source" (this directory) and "build" directories are treated
separately. This greatly helps in managing the many intermediate files that
are created during the build. The intermediate build files don't need to be
archived or backed up: you can always re-build them with the contents of
the source directory. The build directory also needs a relatively large
amount of free space (atleast serveral Giga-bytes), while the source
directory (all plain text) will usually be a mega-byte or less.

'.build' (a symbolic link to the build directory) will also be created
during this configuration. It can help encourage you to set the actual
build directory in a very different address from this one (one that can be
deleted and has large volume), while having easy access to it from here.

--- CAUTION ---
Do not choose any directory under the top source directory (this
directory). The build directory cannot be a subdirectory of the source.
---------------

EOF
    bdir=
    junkname=pure-junk-974adfkj38
    while [ x"$bdir" = x ]
    do
        # Ask the user (if not already set on the command-line).
        if [ x"$build_dir" = x ]; then
            if read -p"Please enter the top build directory: " build_dir; then
                just_a_place_holder_to_avoid_not_equal_test=1;
            else
                echo "ERROR: shell is in non-interactive-mode and no build directory specified."
                echo "The build directory (described above) is mandatory, configuration can't continue."
                echo "Please use '--build-dir' to specify a build directory non-interactively."
                exit 1
            fi
        fi

        # If it exists, see if we can write in it. If not, try making it.
        if [ -d "$build_dir" ]; then
            if echo "test" > "$build_dir"/$junkname ; then
                rm -f "$build_dir"/$junkname
                instring="the already existing"
                bdir="$(absolute_dir "$build_dir")"
            else
                echo " ** Can't write in '$build_dir'";
            fi
        else
            if mkdir "$build_dir" 2> /dev/null; then
                instring="the newly created"
                bdir="$(absolute_dir "$build_dir")"
            else
                echo " ** Can't create '$build_dir'";
            fi
        fi

        # If it is given, make sure it isn't a subdirectory of the source
        # directory.
        if ! [ x"$bdir" = x ]; then
            if echo "$bdir/" \
                    | grep '^'"$currentdir" 2> /dev/null > /dev/null; then

                # If it was newly created, it will be empty, so delete it.
                if ! [ "$(ls -A $bdir)" ]; then rm --dir "$bdir"; fi

                # Inform the user that this is not acceptable and reset 'bdir'.
                bdir=
                echo " ** The build-directory cannot be under the source-directory."
            fi
        fi

        # If things are fine so far, make sure it does not contain a space
        # or other meta-characters which can cause problems during software
        # building.
        if ! [ x"$bdir" = x ]; then
            hasmeta=0;
            case $bdir in *['!'\@\#\$\%\^\&\*\(\)\+\;\ ]* ) hasmeta=1 ;; esac
            if [ $hasmeta = 1 ]; then

                # If it was newly created, it will be empty, so delete it.
                if ! [ "$(ls -A "$bdir")" ]; then rm --dir "$bdir"; fi

                # Inform the user and set 'bdir' to empty again.
                bdir=
                echo " ** Build directory should not contain meta-characters"
                echo " ** (like SPACE, %, \$, !, ;, or parenthesis, among "
                echo " ** others): they can interrup the build for some software."
            fi
        fi

        # If everything is still fine so far, see if we're able to
        # manipulate file permissions in the directory's filesystem and if
        # so, see if there is atleast 5GB free space.
        if ! [ x"$bdir" = x ]; then
            if ! $(check_permission "$bdir"); then
                # Unable to handle permissions well
                bdir=
                echo " ** File permissions can't be modified in this directory"
            else
                # Able to handle permissions, now check for 5GB free space
                # in the given partition (note that the number is in units
                # of 1024 bytes). If this is not the case, print a warning.
                if $(free_space_warning 5000000 "$bdir"); then
                    echo " !! LESS THAN 5GB FREE SPACE IN: $bdir"
                    echo " !! We recommend choosing another partition."
                    echo " !! Build will continue in 5 seconds..."
                    sleep 5
                fi
            fi
        fi

        # If the build directory was good, the loop will stop, if not,
        # reset 'build_dir' to blank, so it continues asking for another
        # directory and let the user know that they must select a new
        # directory.
        if [ x"$bdir" = x ]; then
            build_dir=
            echo " ** Please select another directory."
            echo ""
        else
            echo " -- Build directory set to ($instring): '$bdir'"
        fi
    done
fi





# Input directory
# ---------------
if [ x"$input_dir" = x ]; then
    indir="$optionaldir"
else
    indir="$input_dir"
fi
noninteractive_sleep=2
if [ $rewritepconfig = yes ] && [ x"$input_dir" = x ]; then
    cat <<EOF

----------------------------------
(OPTIONAL) Input dataset directory
----------------------------------

This project needs the dataset(s) listed in the following file:

      reproduce/analysis/config/INPUTS.conf

If you already have a copy of them on this system, please specify the
directory hosting them on this system. If they aren't present, they will be
downloaded automatically when necessary.

NOTE I: This directory is optional. If not given, or if the files can't be
found inside it, any necessary file will be downloaded directly in the
build directory and used.

NOTE II: If a directory is given, it will be used as read-only. Nothing
will be written into it, so no writing permissions are necessary.

TIP: If you have these files in multiple directories on your system and
don't want to make duplicates, you can create symbolic links to them and
put those symbolic links in the given top-level directory.

EOF
    # Read the input directory if interactive mode is enabled.
    if read -p"(OPTIONAL) Input datasets directory ($indir): " inindir; then
        just_a_place_holder_to_avoid_not_equal_test=1;
    else
        echo "WARNING: interactive-mode seems to be disabled!"
        echo "If you have a local copy of the inputs, use '--input-dir'."
        echo "... project configuration will continue in $noninteractive_sleep sec ..."
        sleep $noninteractive_sleep
    fi

    # In case an input-directory is given, write it in 'indir'.
    if [ x$inindir != x ]; then
        indir="$(absolute_dir "$inindir")"
        echo " -- Using '$indir'"
    fi
fi





# Dependency tarball directory
# ----------------------------
if [ x"$software_dir" = x ]; then
    ddir=$optionaldir
else
    ddir=$software_dir
fi
if [ $rewritepconfig = yes ] && [ x"$software_dir" = x ]; then
    cat <<EOF

---------------------------------------
(OPTIONAL) Software tarball directory
---------------------------------------

To ensure an identical build environment, the project will use its own
build of the programs it needs. Therefore the tarball of the relevant
programs are necessary.

If you don't specify any directory here, or it doesn't contain the tarball
of a dependency, it is necessary to have an internet connection because the
project will download the tarballs it needs automatically.

EOF
    # Read the software directory if interactive mode is enabled.
    if read -p"(OPTIONAL) Directory of dependency tarballs ($ddir): " tmpddir; then
        just_a_place_holder_to_avoid_not_equal_test=1;
    else
        echo "WARNING: interactive-mode seems to be disabled!"
        echo "If you have a local copy of the software source, use '--software-dir'."
        echo "... project configuration will continue in $noninteractive_sleep sec ..."
        sleep $noninteractive_sleep
    fi

    # If given, write the software directory.
    if [ x"$tmpddir" != x ]; then
        ddir="$(absolute_dir "$tmpddir")"
        echo " -- Using '$ddir'"
    fi
fi





# Write the parameters into the local configuration file.
if [ $rewritepconfig = yes ]; then

    # Add commented notice.
    create_file_with_notice $pconf

    # Write the values.
    sed -e's|@bdir[@]|'"$bdir"'|' \
        -e's|@indir[@]|'"$indir"'|' \
        -e's|@ddir[@]|'"$ddir"'|' \
        -e's|@sys_cpath[@]|'"$sys_cpath"'|' \
        -e's|@downloader[@]|'"$downloader"'|' \
        -e's|@groupname[@]|'"$maneage_group_name"'|' \
        $pconf.in >> $pconf
else
    # Read the values from existing configuration file. Note that the build
    # directory may have space characters. Even though we currently check
    # against it, we hope to be able to remove this condition in the
    # future.
    inbdir=$(awk '$1=="BDIR" { for(i=3; i<NF; i++) \
                               printf "%s ", $i; \
                               printf "%s", $NF }' $pconf)

    # Read the software directory (same as 'inbdir' above about space).
    ddir=$(awk '$1=="DEPENDENCIES-DIR" { for(i=3; i<NF; i++) \
                                         printf "%s ", $i; \
                                         printf "%s", $NF}' $pconf)

    # The downloader command may contain multiple elements, so we'll just
    # change the (in memory) first and second tokens to empty space and
    # write the full line (the original file is unchanged).
    downloader=$(awk '$1=="DOWNLOADER" {$1=""; $2=""; print $0}' $pconf)

    # Make sure all necessary variables have a value
    err=0
    verr=0
    novalue=""
    if [ x"$inbdir"     = x ]; then novalue="BDIR, ";              fi
    if [ x"$downloader" = x ]; then novalue="$novalue"DOWNLOADER;  fi
    if [ x"$novalue"   != x ]; then verr=1; err=1;                 fi

    # Make sure 'bdir' is an absolute path and it exists.
    berr=0
    ierr=0
    bdir="$(absolute_dir "$inbdir")"

    if ! [ -d "$bdir"  ]; then if ! mkdir "$bdir"; then berr=1; err=1; fi; fi
    if [ $err = 1 ]; then
        cat <<EOF

#################################################################
########  ERORR reading existing configuration file  ############
#################################################################
EOF
        if [ $verr = 1 ]; then
            cat <<EOF

These variables have no value: $novalue.
EOF
        fi
        if [ $berr = 1 ]; then
           cat <<EOF

Couldn't create the build directory '$bdir' (value to 'BDIR') in
'$pconf'.
EOF
        fi

        cat <<EOF

Please run the configure script again (accepting to re-write existing
configuration file) so all the values can be filled and checked.
#################################################################
EOF
    fi
fi





# Delete final configuration target
# ---------------------------------
#
# We only want to start running the project later if this script has
# completed successfully. To make sure it hasn't crashed in the middle
# (without the user noticing), in the end of this script we make a file and
# we'll delete it here (at the start). Therefore if the script crashed in
# the middle that file won't exist.
sdir="$bdir"/software
finaltarget="$sdir"/configuration-done.txt
if ! [ -d "$sdir" ];  then mkdir "$sdir"; fi
rm -f "$finaltarget"





# Project's top-level built software directories
# ----------------------------------------------
#
# These directories are possibly needed by many steps of process, so to
# avoid too many directory dependencies throughout the software and
# analysis Makefiles (thus making them hard to read), we are just building
# them here
# Software tarballs
tardir="$sdir"/tarballs
if ! [ -d "$tardir" ];  then mkdir "$tardir"; fi

# Installed software
instdir="$sdir"/installed
if ! [ -d "$instdir" ]; then mkdir "$instdir"; fi

# To record software versions and citation.
verdir="$instdir"/version-info
if ! [ -d "$verdir" ]; then mkdir "$verdir"; fi

# Program and library versions and citation.
ibidir="$verdir"/proglib
if ! [ -d "$ibidir" ]; then mkdir "$ibidir"; fi

# Python module versions and citation.
ipydir="$verdir"/python
if ! [ -d "$ipydir" ]; then mkdir "$ipydir"; fi

# R module versions and citation.
ircrandir="$verdir"/r-cran
if ! [ -d "$ircrandir" ]; then mkdir "$ircrandir"; fi

# Used software BibTeX entries.
ictdir="$verdir"/cite
if ! [ -d "$ictdir" ]; then mkdir "$ictdir"; fi

# TeXLive versions.
itidir="$verdir"/tex
if ! [ -d "$itidir" ]; then mkdir "$itidir"; fi

# Some software install their libraries in '$(idir)/lib64'. But all other
# libraries are in '$(idir)/lib'. Since Maneage's build is only for a
# single architecture, we can set the '$(idir)/lib64' as a symbolic link to
# '$(idir)/lib' so all the libraries are always available in the same
# place.
instlibdir="$instdir"/lib
if ! [ -d "$instlibdir" ]; then mkdir "$instlibdir"; fi
ln -fs "$instlibdir" "$instdir"/lib64





# Project's top-level built analysis directories
# ----------------------------------------------

# Top-level built analysis directories.
badir="$bdir"/analysis
if ! [ -d "$badir" ]; then mkdir "$badir"; fi

# Top-level LaTeX.
texdir="$badir"/tex
if ! [ -d "$texdir" ]; then mkdir "$texdir"; fi

# LaTeX macros.
mtexdir="$texdir"/macros
if ! [ -d "$mtexdir" ]; then mkdir "$mtexdir"; fi

# TeX build directory. If built in a group scenario, the TeX build
# directory must be separate for each member (so they can work on their
# relevant parts of the paper without conflicting with each other).
if [ "x$maneage_group_name" = x ]; then
    texbdir="$texdir"/build
else
    user=$(whoami)
    texbdir="$texdir"/build-$user
fi
if ! [ -d "$texbdir" ]; then mkdir "$texbdir"; fi

# TiKZ (for building figures within LaTeX).
tikzdir="$texbdir"/tikz
if ! [ -d "$tikzdir" ]; then mkdir "$tikzdir"; fi

# If 'tex/build' and 'tex/tikz' are symbolic links then 'rm -f' will delete
# them and we can continue. However, when the project is being built from
# the tarball, these two are not symbolic links but actual directories with
# the necessary built-components to build the PDF in them. In this case,
# because 'tex/build' is a directory, 'rm -f' will fail, so we'll just
# rename the two directories (as backup) and let the project build the
# proper symbolic links afterwards.
if rm -f tex/build; then
    rm -f tex/tikz
else
    mv tex/tikz tex/tikz-from-tarball
    mv tex/build tex/build-from-tarball
fi

# Set the symbolic links for easy access to the top project build
# directories. Note that these are put in each user's source/cloned
# directory, not in the build directory (which can be shared between many
# users and thus may already exist).
#
# Note: if we don't delete them first, it can happen that an extra link
# will be created in each directory that points to its parent. So to be
# safe, we are deleting all the links on each re-configure of the
# project. Note that at this stage, we are using the host's 'ln', not our
# own, so its best not to assume anything (like 'ln -sf').
rm -f .build .local

ln -s "$bdir" .build
ln -s "$instdir" .local
ln -s "$texdir" tex/build
ln -s "$tikzdir" tex/tikz

# --------- Delete for no Gnuastro ---------
rm -f .gnuastro
# ------------------------------------------





# Software building directory (possibly in RAM)
# ---------------------------------------------
#
# Building the software for the project will need the creation of many
# small temporary files that will ultimately be deleted. To avoid harming
# HDDs/SSDs and improve speed, it is therefore better to build them in the
# RAM when possible. The RAM of most systems today (>8GB) is large enough
# for the parallel building of the software.

# Set the top-level shared memory location. Currently there is only one
# standard location (for GNU/Linux OSs), so doing this check here and the
# main job below may seem redundant. However, it is written separately from
# the main code below because later, we expect to add more possible
# mounting locations (for other OSs).
if [ -d /dev/shm ]; then     shmdir=/dev/shm
else                         shmdir=""
fi

# If a shared memory mounted directory exists and has the necessary
# conditions, set that directory to build software.
if [ x"$shmdir" != x ]; then

    # Make sure it has enough space.
    needed_space=2000000
    available_space=$(df "$shmdir" | awk 'NR==2{print $4}')
    if [ $available_space -gt $needed_space ]; then

        # Set the Maneage-specific directory within the shared
        # memory. We'll use the names of the two parent directories to the
        # current/running directory, separated by a '-' instead of
        # '/'. We'll then appended that with the user's name (in case
        # multiple users may be working on similar project names).
        #
        # Maybe later, we can use something like 'mktemp' to add random
        # characters to this name and make it unique to every run (even for
        # a single user).
        dirname=$(pwd | sed -e's/\// /g' \
                      | awk '{l=NF-1; printf("%s-%s", $l, $NF)}')
        tbshmdir="$shmdir"/"$dirname"-$(whoami)

        # Try to make the directory if it does not yet exist. A failed
        # directory creation will be tested for a few lines later, when
        # testing for the existence and executability of a test file.
        if ! [ -d "$tbshmdir" ]; then (mkdir "$tbshmdir" || true); fi

        # Some systems may protect '/dev/shm' against the right to execute
        # programs by ordinary users. We thus need to check that the device
        # allows execution within this directory by this user.
        shmexecfile="$tbshmdir"/shm-execution-check.sh
        rm -f $shmexecfile      # We also don't want any existing flags.

        # Create the file to be executed, but do not fail fatally if it
        # cannot be created. We will check a few lines later if the file
        # really exists.
        (cat > "$shmexecfile" <<EOF || true)
#!/bin/sh
echo "This file successfully executed."
EOF

        # If the file was successfully created, then make the file
        # executable and see if it runs. If not, set 'tbshmdir' to an empty
        # string so it is not used in later steps.  In any case, delete the
        # temporary file afterwards.
        #
        # We aren't adding '&> /dev/null' after the execution command
        # because it can produce false failures randomly on some systems.
        if [ -e "$shmexecfile" ]; then

            # Add the executable flag.
            chmod +x "$shmexecfile"

            # The following line tries to execute the file.
            if "$shmexecfile"; then
                # Successful execution. The colon is a "no-op" (no
                # operation) shell command.
                :
            else
                tbshmdir=""
            fi
            rm "$shmexecfile"
        else
            tbshmdir=""
        fi
    fi
else
    tbshmdir=""
fi





# If a shared memory directory was created, set the software building
# directory to be a symbolic link to it. Otherwise, just build the
# temporary build directory under the project's build directory.
tmpblddir="$sdir"/build-tmp
rm -rf "$tmpblddir"/* "$tmpblddir"  # If it is a link, we need to empty
                                    # its contents first, then itself.
if [ x"$tbshmdir" = x ]; then mkdir "$tmpblddir";
else                          ln -s "$tbshmdir" "$tmpblddir";
fi





# Inform the user that the build process is starting
# -------------------------------------------------
#
# Everything is ready, let the user know that the building is going to
# start.
if [ $printnotice = yes ]; then
    tsec=10
    cat <<EOF

-------------------------
Building dependencies ...
-------------------------

Necessary dependency programs and libraries will be installed in

  $sdir/installed

NOTE: the built software will NOT BE INSTALLED in standard places of your
OS (so no root access is required). They are only for local usage by this
project.

**TIP**: you can see which software are being installed at every moment
with the following command. See "Inspecting status" section of
'README-hacking.md' for more. In short, run it while the project is being
configured (in another terminal, but in this same directory:
'$currentdir'):

  $ ./project --check-config

Project's configuration will continue in $tsec seconds.

-------------------------

EOF
    sleep $tsec
fi





# Number of threads to build software
# -----------------------------------
#
# If the user hasn't manually specified the number of threads, see if we
# can deduce it from the host:
#  - On systems with GNU Coreutils we have 'nproc'.
#  - On BSD-based systems (for example FreeBSD and macOS), we have a
#    'hw.ncpu' in the output of 'sysctl'.
#  - When none of the above work, just set the number of threads to 1.
if [ $jobs = 0 ]; then
    if type nproc > /dev/null 2> /dev/null; then
        numthreads=$(nproc --all);
    else
        numthreads=$(sysctl -a | awk '/^hw\.ncpu/{print $2}')
        if [ x"$numthreads" = x ]; then numthreads=1; fi
    fi
else
    numthreads=$jobs
fi





# See if the linker accepts -Wl,-rpath-link
# -----------------------------------------
#
# '-rpath-link' is used to write the information of the linked shared
# library into the shared object (library or program). But some versions of
# LLVM's linker don't accept it an can cause problems.
#
# IMPORTANT NOTE: This test has to be done **AFTER** the definition of
# 'instdir', otherwise, it is going to be used as an empty string.
cat > $testsource <<EOF
#include <stdio.h>
#include <stdlib.h>
int main(void) {return EXIT_SUCCESS;}
EOF
if $CC $testsource -o$testprog -Wl,-rpath-link 2>/dev/null > /dev/null; then
    export rpath_command="-Wl,-rpath-link=$instdir/lib"
else
    export rpath_command=""
fi





# Delete the compiler testing directory
# -------------------------------------
#
# This directory was made above to make sure the necessary compilers can be
# run.
rm -f $testprog $testsource
rm -rf $compilertestdir





# Paths needed by the host compiler (only for 'basic.mk')
# -------------------------------------------------------
#
# At the end of the basic build, we need to build GCC. But GCC will build
# in multiple phases, making its own simple compiler in order to build
# itself completely. The intermediate/simple compiler doesn't recognize
# some system specific locations like '/usr/lib/ARCHITECTURE' that some
# operating systems use. We thus need to tell the intermediate compiler
# where its necessary libraries and headers are.
if [ x"$sys_library_path" != x ]; then
    if [ x"$LIBRARY_PATH" = x ]; then
        export LIBRARY_PATH="$sys_library_path"
    else
        export LIBRARY_PATH="$LIBRARY_PATH:$sys_library_path"
    fi
    if [ x"$CPATH" = x ]; then
        export CPATH="$sys_cpath"
    else
        export CPATH="$CPATH:$sys_cpath"
    fi
fi





# Find Zenodo URL for software downloading
# ----------------------------------------
#
# All free-software source tarballs that are potentially used in Maneage
# are also archived in Zenodo with a certain concept-DOI. A concept-DOI is
# a Zenodo terminology, meaning a fixed DOI of the project (that can have
# many sub-DOIs for different versions). By default, the concept-DOI points
# to the most recently uploaded version. However, the concept-DOI itself is
# not directly usable for downloading files. The concept-DOI will just take
# us to the top webpage of the most recent version of the upload.
#
# The problem is that as more software are added (as new Zenodo versions),
# the most recent Zenodo-URL that the concept-DOI points to, also
# changes. The most reliable solution was found to be the tiny script below
# which will download the DOI-resolved webpage, and extract the Zenodo-URL
# of the most recent version from there (using the 'coreutils' tarball as
# an example, the directory part of the URL for all the other software are
# the same). This is not done if the option '--debug' is used.
zenodourl=""
user_backup_urls=""
zenodocheck=.build/software/zenodo-check.html
if [ x$debug = x ]; then
  if $downloader $zenodocheck https://doi.org/10.5281/zenodo.3883409; then
      zenodourl=$(sed -n -e'/coreutils/p' $zenodocheck \
                      | sed -n -e'/http/p' \
                      | tr ' ' '\n' \
                      | grep http \
                      | sed -e 's/href="//' -e 's|/coreutils| |' \
                      | awk 'NR==1{print $1}')
  fi
fi
rm -f $zenodocheck

# Add the Zenodo URL to the user's given back software URLs. Since the user
# can specify 'user_backup_urls' (not yet implemented as an option in
# './project'), we'll give preference to their specified servers, then add
# the Zenodo URL afterwards.
user_backup_urls="$user_backup_urls $zenodourl"





# Build core tools for project
# ----------------------------
#
# Here we build the core tools that 'basic.mk' depends on: Lzip
# (compression program), GNU Make (that 'basic.mk' is written in), Dash
# (minimal Bash-like shell) and Flock (to lock files and enable serial
# download).
export on_mac_os
./reproduce/software/shell/pre-make-build.sh \
    "$bdir" "$ddir" "$downloader" "$user_backup_urls"





# Corrections for debugging mode
# ------------------------------
#
# If the user wants to debug the software configuration, they are usually
# focused on the building of the single problematic software. Therefore,
# the default multi-threaded execution of Make with the '--keep-going'
# option are very annoying and can even hide important warnings. Recall
# that with '--keep-going', Make will continue building other targets, even
# if one target fails. When the user runs './project configure --debug',
# the 'debug' variable will not be empty and this mode will be activated.
if [ x$debug = x ]; then
  keepgoing="--keep-going"
else
  jobs=1
  numthreads=1
  keepgoing=""
fi





# Build other basic tools our own GNU Make
# ----------------------------------------
#
# When building these software we don't have our own un-packing software,
# Bash, Make, or AWK. In this step, we'll install such low-level basic
# tools, but we have to be very portable (and use minimal features in all).
echo; echo "Building necessary software (if necessary)..."
.local/bin/make $keepgoing -f reproduce/software/make/basic.mk \
     user_backup_urls="$user_backup_urls" \
     sys_library_path=$sys_library_path \
     rpath_command=$rpath_command \
     static_build=$static_build \
     numthreads=$numthreads \
     needs_ldl=$needs_ldl \
     on_mac_os=$on_mac_os \
     host_cc=$host_cc \
     -j$numthreads





# All other software
# ------------------
#
# We will be making all the dependencies before running the top-level
# Makefile. To make the job easier, we'll do it in a Makefile, not a
# script. Bash and Make were the tools we need to run Makefiles, so we had
# to build them in this script. But after this, we can rely on Makefiles.
if [ $jobs = 0 ]; then
    numthreads=$(.local/bin/nproc --all)
else
    numthreads=$jobs
fi
.local/bin/env -i HOME=$bdir \
     .local/bin/make $keepgoing -f reproduce/software/make/high-level.mk \
          user_backup_urls="$user_backup_urls" \
          sys_library_path=$sys_library_path \
          rpath_command=$rpath_command \
          all_highlevel=$all_highlevel \
          static_build=$static_build \
          numthreads=$numthreads \
          on_mac_os=$on_mac_os \
          sys_cpath=$sys_cpath \
          host_cc=$host_cc \
          -j$numthreads





# Make sure TeX Live installed successfully
# -----------------------------------------
#
# TeX Live is managed over the internet, so if there isn't any, or it
# suddenly gets cut, it can't be built. However, when TeX Live isn't
# installed, the project can do all its processing independent of it. It
# will just stop at the stage when all the processing is complete and it is
# only necessary to build the PDF.  So we don't want to stop the project's
# configuration and building if its not present.
if [ -f $itidir/texlive-ready-tlmgr ]; then
    texlive_result=$(cat $itidir/texlive-ready-tlmgr)
else
    texlive_result="NOT!"
fi
if [ x"$texlive_result" = x"NOT!" ]; then
    cat <<EOF

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!         Warning        !!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

TeX Live couldn't be installed during the configuration (probably because
there were downloading problems). TeX Live is only necessary in making the
final PDF (which is only done after all the analysis has been complete). It
is not used at all during the analysis.

Therefore, if you don't need the final PDF, and just want to do the
analysis, you can safely ignore this warning and continue.

If you later have internet access and would like to add TeX Live to your
project, then please delete the following two files:

    rm .local/version-info/tex/texlive-ready-tlmgr
    rm .build/software/tarballs/install-tl-unx.tar.gz

and re-run configure:

    ./project configure -e

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

EOF
  sleep 10 # increase the chance that an interactive user reads this message
fi





# Citation of installed software
#
# After everything is installed, we'll put all the names and versions in a
# human-readable paragraph and also prepare the BibTeX citation for the
# software.
prepare_name_version ()
{
    # First see if the (possible) '*' in the input arguments corresponds to
    # anything. Note that some of the given directories may be empty (no
    # software installed).
    hasfiles=0
    for f in $@; do
        if [ -f $f ]; then hasfiles=1; break; fi;
    done

    # If there are any files, merge all the names in a paragraph.
    if [ $hasfiles = 1 ]; then

        # Count how many names there are. This is necessary to identify the
        # last element.
        num=$(.local/bin/cat $@ \
                  | .local/bin/sed '/^\s*$/d' \
                  | .local/bin/wc -l)

        # Put them all in one paragraph, while sorting them, commenting any
        # possible underscores and removing blank lines.
        .local/bin/cat $@ \
            | .local/bin/sort \
            | .local/bin/sed -e's|_|\\_|' \
            | .local/bin/awk 'NF>0 { \
                  c++; \
                  if(c==1) \
                    { \
                      if('$num'==1) printf("%s", $0); \
                      else          printf("%s", $0); \
                    } \
                  else if(c=='$num') printf(" and %s\n", $0); \
                  else printf(", %s", $0) \
                }'
    fi
}

# Import the context/sentences for placing between the list of software
# names during their acknowledgment.
. $cdir/software_acknowledge_context.sh

# Report the different software in separate contexts (separating Python and
# TeX packages from the C/C++ programs and libraries).
proglibs=$(prepare_name_version $verdir/proglib/*)
pymodules=$(prepare_name_version $verdir/python/*)
texpkg=$(prepare_name_version $verdir/tex/texlive)

# Acknowledge these software packages in a LaTeX paragraph.
pkgver=$mtexdir/dependencies.tex

# Add the text to the ${pkgver} file.
.local/bin/echo "$thank_software_introduce " > $pkgver
.local/bin/echo "$thank_progs_libs $proglibs. "   >> $pkgver
if [ x"$pymodules" != x ]; then
    .local/bin/echo "$thank_python $pymodules. "   >> $pkgver
fi
.local/bin/echo "$thank_latex $texpkg. " >> $pkgver
.local/bin/echo "$thank_software_conclude" >> $pkgver

# Prepare the BibTeX entries for the used software (if there are any).
hasentry=0
bibfiles="$ictdir/*"
for f in $bibfiles; do if [ -f $f ]; then hasentry=1; break; fi; done;

# Make sure we start with an empty output file.
pkgbib=$mtexdir/dependencies-bib.tex
echo "" > $pkgbib

# Fill it in with all the BibTeX entries in this directory. We'll just
# avoid writing any comments (usually copyright notices) and also put an
# empty line after each file's contents to make the output more readable.
if [ $hasentry = 1 ]; then
    for f in $bibfiles; do
        awk '!/^%/{print} END{print ""}' $f >> $pkgbib
    done
fi





# Report machine architecture
# ---------------------------
#
# Report hardware
hwparam="$mtexdir/hardware-parameters.tex"

# Add the text to the ${hwparam} file. Since harware class might include
# underscore, it must be replaced with '\_', otherwise pdftex would
# complain and break the build process when doing ./project make.
hw_class_fixed="$(echo $hw_class | sed -e 's/_/\\_/')"
.local/bin/echo "\\newcommand{\\machinearchitecture}{$hw_class_fixed}" > $hwparam
.local/bin/echo "\\newcommand{\\machinebyteorder}{$byte_order}" >> $hwparam
.local/bin/echo "\\newcommand{\\machineaddresssizes}{$address_sizes}" >> $hwparam





# Clean the temporary build directory
# ---------------------------------
#
# By the time the script reaches here the temporary software build
# directory should be empty, so just delete it. Note 'tmpblddir' may be a
# symbolic link to shared memory. So, to work in any scenario, first delete
# the contents of the directory (if it has any), then delete 'tmpblddir'.
.local/bin/rm -rf $tmpblddir/* $tmpblddir





# Register successful completion
# ------------------------------
echo `.local/bin/date` > $finaltarget






# Final notice
# ------------
#
# The configuration is now complete, we can inform the user on the next
# step(s) to take.
if [ x$maneage_group_name = x ]; then
    buildcommand="./project make -j8"
else
    buildcommand="./project make --group=$maneage_group_name -j8"
fi
cat <<EOF

----------------
The project and its environment are configured with no errors.

To change the configuration later, you can re-run './project configure' or
manually edit 'reproduce/software/config/LOCAL.conf'. Just be careful with
the build-directory: its location is hard-coded in the installed software
so if you change it manually, many of the project's software will crash. If
you have to use another built-directory, just re-configure a clean project
there.

Please run the following command to start the project.
(Replace '8' with the number of CPU threads on your system)

    $buildcommand

EOF


==> reproduce/software/shell/pre-make-build.sh <==
#!/bin/sh
#
# Very basic tools necessary to start Maneage's default building.
#
# Copyright (C) 2020-2023 Mohammad Akhlaghi <mohammad@akhlaghi.org>
#
# This script is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This script is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this script.  If not, see <http://www.gnu.org/licenses/>.





# Script settings
# ---------------
# Stop the script if there are any errors.
set -e





# Input arguments.
bdir="$1"
ddir="$2"
downloader="$3"
user_backup_urls="$4"





# Basic directories/files
topdir="$(pwd)"
sdir="$bdir"/software
tardir="$sdir"/tarballs
instdir="$sdir"/installed
tmpblddir="$sdir"/build-tmp
confdir=reproduce/software/config
ibidir="$instdir"/version-info/proglib
downloadwrapper=reproduce/analysis/bash/download-multi-try

# Derived directories
bindir="$instdir"/bin
urlfile="$confdir"/urls.conf
versionsfile="$confdir"/versions.conf
checksumsfile="$confdir"/checksums.conf
backupfile="$confdir"/servers-backup.conf




# Set the system to first look into our newly installed programs.
export PATH="$bindir:$PATH"





# Load the backup servers, but separate the first one.
backupservers=""
topbackupserver=""
maneage_backup_urls=$(awk '!/^#/{printf "%s ", $1}' $backupfile)
backupservers_all="$user_backup_urls $maneage_backup_urls"
for b in $backupservers_all; do
    if [ x$topbackupserver = x ]; then
        topbackupserver=$b
    else
        backupservers="$backupservers $b"
    fi
done





# Download the necessary tarball.
download_tarball() {
  # Basic definitions
  maneagetar="$tardir"/"$tarball"

  # See if the tarball already exists in Maneage.
  if [ -f "$maneagetar" ]; then
    just_a_place_holder=1
  else
    ucname="$tardir"/"$tarball.unchecked"

    # If the URL is empty, use the top backup server
    if [ x$w = x ]; then
        bservers="$backupservers"
        tarballurl="$topbackupserver"/"$tarball"
    else
        bservers="$backupservers_all"
        tarballurl="$url"/"$tarball"
    fi

    # See if it is in the input-software directory, if so, make a link, if
    # not copy it. The only issue is that the file in the input-software
    # directory may actually be a link itself. So to avoid complications
    # with many links, we'll use 'realpath' (if it exists) to parse the
    # link and link to an actual file.
    if [ -f "$ddir/$tarball" ]; then
      if type realpath > /dev/null 2> /dev/null; then
        ln -sf "$(realpath "$ddir/$tarball")" "$ucname"
      else
        cp "$ddir/$tarball" "$ucname"
      fi
    else
      $downloadwrapper "$downloader" nolock $tarballurl "$ucname" \
                       "$bservers"
    fi

    # Make sure this is the correct tarball.
    if type sha512sum > /dev/null 2> /dev/null; then
      checksum=$(sha512sum "$ucname" | awk '{print $1}')
      expectedchecksum=$(awk '/^'$progname'-checksum/{print $3}' "$checksumsfile")
      if [ x$checksum = x$expectedchecksum ]; then mv "$ucname" "$maneagetar"
      else
        echo "ERROR: Non-matching checksum: $tarball"
        echo "Checksum should be: $expectedchecksum"
        echo "Checksum is:        $checksum"
        exit 1
      fi;
    else mv "$ucname" "$maneagetar"
    fi
  fi

  # If the tarball is newer than the (possibly existing) program (the version
  # has changed), then delete the program.
  if [ -f "$ibidir/$progname" ]; then
      if [ "$maneagetar" -nt "$ibidir/$progname" ]; then
          rm "$ibidir/$progname"
      fi
  fi
}





# Build the program from the tarball. This function takes one argument
# which is the configure-time options.
build_program() {
  if ! [ -f "$ibidir/$progname" ]; then

    # Options
    configoptions=$1

    # Go into the temporary building directory.
    cd "$tmpblddir"
    unpackdir="$progname"-"$version"

    # Some implementations of 'tar' don't recognize Lzip, so we need to
    # manually call Lzip first, then call tar afterwards.
    csuffix=$(echo "$tarball" | sed -e's/\./ /g' | awk '{print $NF}')
    rm -rf "$unpackdir"
    if [ x$csuffix = xlz ]; then
      intarrm=1
      intar=$(echo "$tarball" | sed -e's/.lz//')
      lzip -c -d "$tardir/$tarball" > $intar
    else
      intarrm=0
      intar="$tardir"/"$tarball"
    fi

    # Unpack the tarball and go into it.
    tar xf "$intar"
    if [ x$intarrm = x1 ]; then rm "$intar"; fi
    cd "$unpackdir"

    # build the project, either with Make and either without it.
    if [ x$progname = xlzip ]; then
        ./configure --build --check --installdir="$instdir/bin" $configoptions
    else
        # All others accept the configure script.
        ./configure --prefix="$instdir" $configoptions

        # In Flock 0.4.0 there is a crash that can be fixed by simply
        # replacing '%1u' with '%ld' on GNU/Linux and '%d' on macOS. This
        # has been reported to flock maintainers:
        # https://github.com/discoteq/flock/issues/33
        if [ x$progname = xflock ]; then
            case $on_mac_os in
                yes) sed -e's/\%1u/\%d/'  src/flock.c > src/flock-new.c;;
                no)  sed -e's/\%1u/\%ld/' src/flock.c > src/flock-new.c;;
                *)   echo "pre-make-build.sh: '$on_mac_os' unrecognized value for on_mac_os";;
            esac
            mv src/flock-new.c src/flock.c
        fi

        # To build GNU Make, we don't want to assume the existance of a
        # Make program, so we use its 'build.sh' script and its own built
        # 'make' program to install itself.
        if [ x$progname = xmake ]; then
            /bin/sh build.sh
            ./make install
        else
            make V=1
            make install
        fi
    fi

    # Clean up the source directory
    cd "$topdir"
    rm -rf "$tmpblddir/$unpackdir"
    echo "$progname_tex $version" > "$ibidir/$progname"
  fi
}





# Lzip
# ----
#
# Lzip is a compression program that is the first built program in Maneage
# because the sources of all other programs (including other compression
# softwaer) are compressed. Lzip has the advantage that it is very small
# (without compression it is just ~400Kb). So we use its '.tar' file and
# won't rely on the host's compression tools at all.
progname="lzip"
progname_tex="" # Lzip re-built after GCC (empty string to avoid repetition)
url=$(awk '/^'$progname'-url/{print $3}' $urlfile)
version=$(awk '/^'$progname'-version/{print $3}' "$versionsfile")
tarball=$progname-$version.tar
download_tarball
build_program





# GNU Make
# --------
#
# The job orchestrator of Maneage is GNU Make. The
# '--disable-dependency-tracking' configure-time option is necessary so
# Make doesn't check for an existing 'make' implementation (recall that we
# aren't assuming any 'make' on the host).
#
# If GNU Guile is already present on the host system, Make will try to link
# with it, and this will cause dependency problems later. So we have
# distabled Guile. If a project needs the Guile extensions of Make, we need
# to add a build rule for Guile in Maneage, with a special Guile-enabled
# Make that has a different executable name (using the '--program-prefix='
# configure option) from the "default" make (which is this one!).
progname="make"
progname_tex="GNU Make"
url=$(awk '/^'$progname'-url/{print $3}' $urlfile)
version=$(awk '/^'$progname'-version/{print $3}' $versionsfile)
tarball=$progname-$version.tar.lz
download_tarball
build_program "--disable-dependency-tracking --without-guile"





# Dash
# ----
#
# Dash is a shell (http://gondor.apana.org.au/~herbert/dash). Having it in
# this phase will allow us to have a fixed/identical shell for 'basic.mk'
# (which builds GNU Bash).
progname="dash"
progname_tex="Dash"
url=$(awk '/^'$progname'-url/{print $3}' $urlfile)
version=$(awk '/^'$progname'-version/{print $3}' $versionsfile)
tarball=$progname-$version.tar.lz
download_tarball
build_program

# If the 'sh' symbolic link isn't set yet, set it to point to Dash.
if [ -f $bindir/sh ]; then just_a_place_holder=1
else ln -sf $bindir/dash $bindir/sh;
fi





# Flock
# -----
#
# Flock (or file-lock) is necessary to serialize operations when
# necessary. GNU/Linux machines have it as part of their 'util-linux'
# programs. But to be consistent in non-GNU/Linux systems, we will be using
# our own build.
#
# The reason that 'flock' is built here is that generally the building of
# software is done in parallel, but we need it to serialize the download
# process of the software tarballs to avoid network complications when too
# many simultaneous download commands are called.
progname="flock"
progname_tex="Discoteq flock"
url=$(awk '/^'$progname'-url/{print $3}' $urlfile)
version=$(awk '/^'$progname'-version/{print $3}' $versionsfile)
tarball=$progname-$version.tar.lz
download_tarball
build_program





# Finish this script successfully
exit 0


==> reproduce/software/shell/tarball-prepare.sh <==
#!/bin/bash

# Script to convert all files (tarballs in any format; just recognized
# by 'tar') within an 'odir' to a unified '.tar.lz' format.
#
# The inputs are assumed to be formatted with 'NAME_VERSION', and only for
# the names, we are currently assuming '.tar.*' (for the 'sed'
# command). Please modify/generalize accordingly.
#
# It will unpack the source in a certain empty directory with the
# 'tmpunpack' suffix, and rename the top directory to the requested format
# of NAME-VERSION also. So irrespective of the name of the top original
# tarball directory, the resulting tarball's top directory will have a name
# formatting of NAME-VERSION.
#
# Discussion: https://savannah.nongnu.org/task/?15699
#
# Copyright (C) 2022-2023 Mohammad Akhlaghi <mohammad@akhlaghi.org>
# Copyright (C) 2022-2023 Pedram Ashofteh Ardakani <pedramardakani@pm.me>
# Released under GNU GPLv3+

# Abort the script in case of an error.
set -e





# Default arguments
odir=
idir=
quiet=
basedir=$PWD
scriptname=$0


# The --help output
print_help() {
    cat <<EOF
Usage: $scriptname [OPTIONS]

Low-level script to create maneage-standard tarballs.
  -o, --output-dir         Target directory to write the packed tarballs.
                           Current: $odir
  -i, --input-dir          Directory containing original tarballs.
                           Current: $idir
  -q, --quiet              Suppress logging information. Only print the
                           final packed file and its sha512sum.
Maneage URL: https://maneage.org

Report bugs: https://savannah.nongnu.org/bugs/?group=reproduce
EOF
}





# Functions to check option values and complain if necessary.
on_off_option_error() {
    if [ x"$2" = x ]; then
        echo "$scriptname: '$1' doesn't take any values"
    else
        echo "$scriptname: '$1' (or '$2') doesn't take any values"
    fi
    exit 1
}

check_v() {
    if [ x"$2" = x ]; then
        cat <<EOF
$scriptname: option '$1' requires an argument. Try '$scriptname --help' for more information
EOF
        exit 1;
    fi
}

option_given_and_valid() {
    dirname="$1"
    optionlong="$2"
    optionshort="$3"
    if [ x"$dirname" = x ]; then
	cat <<EOF
$scriptname: no '--$optionlong' (or '-$optionshort') given: use this for identifying the directory containing the input tarballs
EOF
	exit 1
    else
	dirname=$(echo "$dirname" | sed 's|/$||'); # Remove possible trailing slash
	if [ ! -d "$dirname" ]; then
	    cat <<EOF
$scriptname: '$dirname' that is given to '--$optionlong' (or '-$optionshort') couldn't be opened
EOF
	    exit 1
	else
	    outdir=$(realpath $dirname)
	fi
    fi
    ogvout=$outdir
}





# Parse the arguments
while [ $# -gt 0 ]
do
    case $1 in
	# Input and Output directories
        -i|--input-dir)      idir="$2";                           check_v "$1" "$idir"; shift;shift;;
        -i=*|--input-dir=*)  idir="${1#*=}";                      check_v "$1" "$idir"; shift;;
        -i*)                 idir=$(echo "$1" | sed -e's/-i//');  check_v "$1" "$idir"; shift;;
        -o|--output-dir)     odir="$2";                           check_v "$1" "$odir"; shift;shift;;
        -o=*|--output-dir=*) odir="${1#*=}";                      check_v "$1" "$odir"; shift;;
        -o*)                 odir=$(echo "$1" | sed -e's/-o//');  check_v "$1" "$odir"; shift;;

	# Operating mode options
        -?|--help)        print_help; exit 0;;
        -'?'*|--help=*)   on_off_option_error --help -?;;
        -q|--quiet)       quiet=1; shift;;
        -q*|--quiet=*)    on_off_option_error --quiet -q;;
	*)  echo "$scriptname: unknown option '$1'"; exit 1;;
  esac
done





# Basic sanity checks
#
# Make sure the input and output directories are given. Also extract
# the absolute path to input and output directories and remove any
# possible trailing '/'. Working with a relative path is a great
# source of confusion and unwanted side-effects like moving/removing
# files by accident.
option_given_and_valid "$idir" "input-dir"  "i" && idir=$ogvout
option_given_and_valid "$odir" "output-dir" "o" && odir=$ogvout





# Unpack and pack all files in the '$idir'
# ----------------------------------------
allfiles=$(ls $idir | sort)

# Let user know number of tarballs if its not in quiet mode
if [ -z $quiet ]; then
    nfiles=$(ls $idir | wc -l)
    echo "Found $nfiles file(s) in '$idir/'"
fi

# Process all files
for f in $allfiles; do

    # Extract the name and version (while replacing any possible '_' with
    # '-' because some software separate name and version with '_').
    name=$(echo $(basename $f) \
	       | sed -e 's/.tar.*//' -e's/_/-/')

    # Skip previously packed files
    if [ -f $odir/$name.tar.lz ]; then

        # Print the info message if not in quiet mode
        if [ -z $quiet ]; then
            echo "$scriptname: $odir/$name.tar.lz: already present in output directory"
        fi

        # skip this file
        continue
    else

        # Print the info message if not in quiet mode
        if [ -z $quiet ]; then
            echo "$scriptname: processing '$idir/$f'"
        fi
    fi

    # Create a temporary directory name
    tmpdir=$odir/$name-tmpunpack

    # If the temporary directory exists, mkdir will throw an error. The
    # developer needs to intervene manually to fix the issue.
    mkdir $tmpdir





    # Move into the temporary directory
    # ---------------------------------
    #
    # The default output directory for all the following commands: $tmpdir
    cd $tmpdir

    # Unpack
    tar -xf $idir/$f

    # Make sure the unpacked tarball is contained within a directory with
    # the clean program name
    if [ ! -d "$name" ]; then
        mv * $name/
    fi

    # Put the current date on all the files because some packagers will not
    # add dates to their release tarballs, resulting in dates of the
    # Unix-time zero'th second (1970-01-01 at 00:00:00)!
    touch $(find "$name"/ -type f)

    # Pack with recommended options
    tar -c -Hustar --owner=root --group=root \
        -f $name.tar $name/
    lzip -9 $name.tar

    # Move the compressed file from the temporary directory to the target
    # output directory
    mv $name.tar.lz $odir/

    # Print the sha512sum along with the filename for a quick reference
    echo $(sha512sum $odir/$name.tar.lz)

    # Clean up the temporary directory
    rm -rf $tmpdir
done

